Smooth and global Ising universal scaling functions

We describe a method for approximating the universal scaling functions for the Ising model in a field. By making use of parametric coordinates, the free energy scaling function has a polynomial series everywhere. Its form is taken to be a sum of the simplest functions that contain the singularities which must be present: the Langer essential singularity and the Yang--Lee edge singularity. Requiring that the function match series expansions in the low- and high-temperature zero-field limits fixes the parametric coordinate transformation. For the two-dimensional Ising model, we show that this procedure converges exponentially with the order to which the series are matched, up to seven digits of accuracy. To facilitate use, we provide Python and Mathematica implementations of the code at both lowest order (three digit) and high accuracy.

==> figs/figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    575676,      10294]
NotebookOptionsPosition[    572542,      10235]
NotebookOutlinePosition[    572938,      10251]
CellTagsIndexPosition[    572895,      10248]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"\[ImaginaryI]", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", "Dashed"}], ",", 
    RowBox[{"Ticks", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"Im", "[", "\[Xi]", "]"}]}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.025"}], "]"}]}], "}"}]}], 
    ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", "GoldenRatio"}]}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827382480044902*^9, 3.8273826908509808`*^9}, {
  3.827382820190197*^9, 3.827382840645884*^9}, {3.82738300603374*^9, 
  3.827383160348928*^9}, {3.827385962751856*^9, 3.82738598922388*^9}, {
  3.827386034376981*^9, 3.827386035376443*^9}, {3.8273869985697823`*^9, 
  3.8273869997536163`*^9}, {3.844329603873919*^9, 3.844329607908242*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c0a33ae3-38dd-4996-a6db-1046c247f003"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQrWcv9ur///f7GaCg/HxLbvq+d3D+lSvcrw4mvoXz
ZQ/ki5jLvIHzt2YfYeW/+wrOT+gx/HCz6SWc/2NSdcd++xdw/mK+e5IzHj6D
8+d4GRZd7nwK5zflJFZoej6B86uZV5UXvX0E5yc2nFe5tuIhnD9179MZc7Ie
wPm77mvwrFG6B+crCzg4hcy7Dedv0urIevT4Bpx//+hGBTOza3D+U52pRvu3
XYbzBetWmukxXoTzdcze6yz9fAbOb3Z5e2FnxXE4XzRk3YRI8UMI+74d5T+h
sgvOX3r7ae/LlnVwfmygzJbbyVPg/J1c1VcPlU62h/FNHzHKNUash/OVP+z+
aXVoJ5zvufjmWb+IQ3C+q68Q89etx+H8/vjrDQbbz8D5x/1keQOELsL5bxVF
6y7Nugznl5ZoJ/aLXYPzr98RCEo7cQPOT6i0ec7ucxvOP6xt3nWY9R6cr8a5
58USjwdwvuyebFfWjodwPsMvppVFjx7B+d8D98YdVX0C5982iZdWbXkK5xeE
Cwgq3XkG50tOeRLBIvsCzl8XvWD554qXcH64bb3Hib2v4PyNcblKVn9ew/k/
uJyZd4a+hfODLlqbyc54B+dD8wOcDwD7wNOr
    "], {}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{"Re", "(", "\[Xi]", ")"}], TraditionalForm], 
    FormBox[
     RowBox[{"Im", "(", "\[Xi]", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Dashing[{Small, Small}],
  DisplayFunction->Identity,
  Epilog->{{
     Thickness[Large], 
     LineBox[{{-1, 0}, {0, 0}}]}, 
    DiskBox[{0, 0}, 0.025]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times", FontSize -> 14, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-1, 1}, {(-1)/GoldenRatio, GoldenRatio^(-1)}}, {{-1, 
     1}, {-0.6180339887498948, 0.6180339887498948}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.827382624611155*^9, 3.8273826915148993`*^9}, {
   3.827382821172866*^9, 3.827382840956325*^9}, {3.827383007560814*^9, 
   3.827383129164433*^9}, 3.827383160604924*^9, {3.827385963050185*^9, 
   3.8273859898238077`*^9}, {3.82738602858241*^9, 3.827386035704603*^9}, 
   3.827387000123047*^9, {3.844329605815187*^9, 3.844329608477652*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"214b4f47-73c2-4169-9a4d-ef2b4e5fb5f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<~/doc/research/first_order_singularities/paper/figs/F_lower_\
singularities.pdf\>\"", ",", "p1"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.827382842246332*^9, 3.827382891238717*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"92b6b8b4-4b9d-4606-b12e-d1503be8044a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"\[ImaginaryI]", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", "Dashed"}], ",", 
    RowBox[{"Ticks", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"Im", "[", "\[Xi]", "]"}]}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
         "0.025", ",", "4"}], "]"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}], 
         ",", "0.025", ",", "4"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.05", ",", 
            RowBox[{
             RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"i\",FontSlant->\"Italic\"]\)\!\(\*\
SubscriptBox[\(\[Xi]\), \(YL\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",",
            " ", 
           RowBox[{"{", 
            RowBox[{"0.125", ",", 
             RowBox[{
              RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}]}], 
          "]"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", "GoldenRatio"}]}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827382480044902*^9, 3.8273826908509808`*^9}, {
  3.827382820190197*^9, 3.827382840645884*^9}, {3.82738300603374*^9, 
  3.8273831764043293`*^9}, {3.8273860050562143`*^9, 3.827386063937243*^9}, {
  3.827386126458579*^9, 3.82738620035579*^9}, {3.82738626700533*^9, 
  3.827386268132721*^9}, {3.827386902576284*^9, 3.82738699484161*^9}, {
  3.827387056043375*^9, 3.827387113115541*^9}, {3.827387242150291*^9, 
  3.827387318344166*^9}, {3.827387529243909*^9, 3.827387531995368*^9}, {
  3.8443296126213083`*^9, 3.844329634021158*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4b23646d-66a7-4f99-9cd1-77b8bfb048e6"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQrWcv9ur///f7GaCg/HxLbvq+d3D+lSvcrw4mvoXz
ZQ/ki5jLvIHzt2YfYeW/+wrOT+gx/HCz6SWc/2NSdcd++xdw/mK+e5IzHj6D
8+d4GRZd7nwK5zflJFZoej6B86uZV5UXvX0E5yc2nFe5tuIhnD9179MZc7Ie
wPm77mvwrFG6B+crCzg4hcy7Dedv0urIevT4Bpx//+hGBTOza3D+U52pRvu3
XYbzBetWmukxXoTzdcze6yz9fAbOb3Z5e2FnxXE4XzRk3YRI8UMI+74d5T+h
sgvOX3r7ae/LlnVwfmygzJbbyVPg/J1c1VcPlU62h/FNHzHKNUash/OVP+z+
aXVoJ5zvufjmWb+IQ3C+q68Q89etx+H8/vjrDQbbz8D5x/1keQOELsL5bxVF
6y7Nugznl5ZoJ/aLXYPzr98RCEo7cQPOT6i0ec7ucxvOP6xt3nWY9R6cr8a5
58USjwdwvuyebFfWjodwPsMvppVFjx7B+d8D98YdVX0C5982iZdWbXkK5xeE
Cwgq3XkG50tOeRLBIvsCzl8XvWD554qXcH64bb3Hib2v4PyNcblKVn9ew/k/
uJyZd4a+hfODLlqbyc54B+dD8wOcDwD7wNOr
    "], {}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{"Re", "(", "\[Xi]", ")"}], TraditionalForm], 
    FormBox[
     RowBox[{"Im", "(", "\[Xi]", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Dashing[{Small, Small}],
  DisplayFunction->Identity,
  Epilog->{{
     Thickness[Large], 
     LineBox[
      NCache[{{0, Rational[1, 2]/GoldenRatio}, {0, 1}}, {{
        0, 0.3090169943749474}, {0, 1}}]], 
     LineBox[
      NCache[{{0, Rational[-1, 2]/GoldenRatio}, {0, -1}}, {{
        0, -0.3090169943749474}, {0, -1}}]]}, 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, 0.2913393248452837}, {
      0.01767766952966369, 0.3266946639046111}, {-0.017677669529663688`, 
      0.3266946639046111}, {-0.01767766952966369, 0.2913393248452837}}], 
     RegularPolygon[{0, Rational[1, 2]/GoldenRatio}, 0.025, 4]], 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, -0.3266946639046111}, {
      0.01767766952966369, -0.2913393248452837}, {-0.017677669529663688`, \
-0.2913393248452837}, {-0.01767766952966369, -0.3266946639046111}}], 
     RegularPolygon[{0, Rational[-1, 2]/GoldenRatio}, 0.025, 4]], 
    LineBox[
     NCache[{{0, Rational[1, 2]/GoldenRatio}, {
       0.05, Rational[1, 2]/GoldenRatio}}, {{0, 0.3090169943749474}, {0.05, 
       0.3090169943749474}}]], {
     GrayLevel[0], 
     InsetBox[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*StyleBox[\\\"i\\\",FontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\
SubscriptBox[\\(\[Xi]\\), \\(YL\\)]\\)\"", FontSize -> 14, 
        GrayLevel[0], FontFamily -> "Times", StripOnInput -> False], 
       TraditionalForm], 
      NCache[{0.125, Rational[1, 2]/GoldenRatio}, {0.125, 
       0.3090169943749474}]]}},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times", FontSize -> 14, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-1, 1}, {(-1)/GoldenRatio, GoldenRatio^(-1)}}, {{-1, 
     1}, {-0.6180339887498948, 0.6180339887498948}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.82738699503043*^9, 3.827387001000444*^9}, {
   3.827387056404755*^9, 3.8273871135979233`*^9}, {3.827387261706016*^9, 
   3.827387318714815*^9}, 3.827387532223402*^9, {3.844329613323139*^9, 
   3.844329634256328*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"d190cc8e-c3ee-4623-b28c-c47d1a8228bc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<~/doc/research/first_order_singularities/paper/figs/F_higher_\
singularities.pdf\>\"", ",", "p2"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.827382842246332*^9, 3.827382891238717*^9}, {
  3.8273862326284933`*^9, 3.827386237604206*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2a30392f-4cec-4410-b883-5f9d8fbb9b77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"\[ImaginaryI]", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", "Dashed"}], ",", 
    RowBox[{"Ticks", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"Im", "[", "\[Theta]", "]"}]}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
         "0.025", ",", "4"}], "]"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}], 
         ",", "0.025", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.75"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.75"}], ",", "0"}], "}"}], ",", "0.025"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.75", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.75", ",", "0"}], "}"}], ",", "0.025"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.75", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.75", ",", "0.05"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.05", ",", 
            RowBox[{
             RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"i\",FontSlant->\"Italic\"]\)\!\(\*\
SubscriptBox[\(\[Theta]\), \(YL\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",",
            " ", 
           RowBox[{"{", 
            RowBox[{"0.125", ",", 
             RowBox[{
              RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}]}], 
          "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(c\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",",
            " ", 
           RowBox[{"{", 
            RowBox[{"0.75", ",", "0.1"}], "}"}]}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", "GoldenRatio"}]}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827382480044902*^9, 3.8273826908509808`*^9}, {
  3.827382820190197*^9, 3.827382840645884*^9}, {3.82738300603374*^9, 
  3.8273831764043293`*^9}, {3.8273860050562143`*^9, 3.827386063937243*^9}, {
  3.827386126458579*^9, 3.82738620035579*^9}, {3.82738626700533*^9, 
  3.8273863320539207`*^9}, {3.8273863645590267`*^9, 3.8273863742232637`*^9}, {
  3.827386476137185*^9, 3.827386479416823*^9}, {3.8273870103864107`*^9, 
  3.8273870114740887`*^9}, {3.827387151108595*^9, 3.827387206893936*^9}, {
  3.8273873335042467`*^9, 3.827387391017824*^9}, {3.82738742603411*^9, 
  3.827387500451023*^9}, {3.844329668733633*^9, 3.844329681670041*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3cdeb246-19f3-4cd6-9c3a-ace23d2eb4e6"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQrWcv9ur///f7GaCg/HxLbvq+d3D+lSvcrw4mvoXz
ZQ/ki5jLvIHzt2YfYeW/+wrOT+gx/HCz6SWc/2NSdcd++xdw/mK+e5IzHj6D
8+d4GRZd7nwK5zflJFZoej6B86uZV5UXvX0E5yc2nFe5tuIhnD9179MZc7Ie
wPm77mvwrFG6B+crCzg4hcy7Dedv0urIevT4Bpx//+hGBTOza3D+U52pRvu3
XYbzBetWmukxXoTzdcze6yz9fAbOb3Z5e2FnxXE4XzRk3YRI8UMI+74d5T+h
sgvOX3r7ae/LlnVwfmygzJbbyVPg/J1c1VcPlU62h/FNHzHKNUash/OVP+z+
aXVoJ5zvufjmWb+IQ3C+q68Q89etx+H8/vjrDQbbz8D5x/1keQOELsL5bxVF
6y7Nugznl5ZoJ/aLXYPzr98RCEo7cQPOT6i0ec7ucxvOP6xt3nWY9R6cr8a5
58USjwdwvuyebFfWjodwPsMvppVFjx7B+d8D98YdVX0C5982iZdWbXkK5xeE
Cwgq3XkG50tOeRLBIvsCzl8XvWD554qXcH64bb3Hib2v4PyNcblKVn9ew/k/
uJyZd4a+hfODLlqbyc54B+dD8wOcDwD7wNOr
    "], {}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{"Re", "(", "\[Theta]", ")"}], TraditionalForm], 
    FormBox[
     RowBox[{"Im", "(", "\[Theta]", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Dashing[{Small, Small}],
  DisplayFunction->Identity,
  Epilog->{{
     Thickness[Large], 
     LineBox[
      NCache[{{0, Rational[1, 2]/GoldenRatio}, {0, 1}}, {{
        0, 0.3090169943749474}, {0, 1}}]], 
     LineBox[
      NCache[{{0, Rational[-1, 2]/GoldenRatio}, {0, -1}}, {{
        0, -0.3090169943749474}, {0, -1}}]]}, 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, 0.2913393248452837}, {
      0.01767766952966369, 0.3266946639046111}, {-0.017677669529663688`, 
      0.3266946639046111}, {-0.01767766952966369, 0.2913393248452837}}], 
     RegularPolygon[{0, Rational[1, 2]/GoldenRatio}, 0.025, 4]], 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, -0.3266946639046111}, {
      0.01767766952966369, -0.2913393248452837}, {-0.017677669529663688`, \
-0.2913393248452837}, {-0.01767766952966369, -0.3266946639046111}}], 
     RegularPolygon[{0, Rational[-1, 2]/GoldenRatio}, 0.025, 4]], {
     Thickness[Large], 
     LineBox[{{-1, 0}, {-0.75, 0}}]}, 
    DiskBox[{-0.75, 0}, 0.025], {
     Thickness[Large], 
     LineBox[{{1, 0}, {0.75, 0}}]}, 
    DiskBox[{0.75, 0}, 0.025], 
    LineBox[{{0.75, 0}, {0.75, 0.05}}], 
    LineBox[
     NCache[{{0, Rational[1, 2]/GoldenRatio}, {
       0.05, Rational[1, 2]/GoldenRatio}}, {{0, 0.3090169943749474}, {0.05, 
       0.3090169943749474}}]], {
     GrayLevel[0], 
     InsetBox[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*StyleBox[\\\"i\\\",FontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\
SubscriptBox[\\(\[Theta]\\), \\(YL\\)]\\)\"", FontSize -> 14, 
        GrayLevel[0], FontFamily -> "Times", StripOnInput -> False], 
       TraditionalForm], 
      NCache[{0.125, Rational[1, 2]/GoldenRatio}, {0.125, 
       0.3090169943749474}]]}, {
     GrayLevel[0], 
     InsetBox[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(c\\)]\\)\"", FontSize -> 
        14, 
        GrayLevel[0], FontFamily -> "Times", StripOnInput -> False], 
       TraditionalForm], {0.75, 0.1}]}},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times", FontSize -> 14, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-1, 1}, {(-1)/GoldenRatio, GoldenRatio^(-1)}}, {{-1, 
     1}, {-0.6180339887498948, 0.6180339887498948}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.827382624611155*^9, 3.8273826915148993`*^9}, {
   3.827382821172866*^9, 3.827382840956325*^9}, {3.827383007560814*^9, 
   3.827383129164433*^9}, 3.827383160604924*^9, {3.8273860069463987`*^9, 
   3.8273860642094803`*^9}, {3.8273861334648447`*^9, 3.827386200584742*^9}, 
   3.827386268408902*^9, {3.8273863170992117`*^9, 3.8273863329839163`*^9}, {
   3.82738637105767*^9, 3.827386374474081*^9}, 3.8273864799189863`*^9, 
   3.827387012286086*^9, {3.8273871575708647`*^9, 3.827387207139093*^9}, {
   3.8273873631427307`*^9, 3.827387392526597*^9}, {3.8273874262628717`*^9, 
   3.827387438548918*^9}, {3.827387470865808*^9, 3.827387500818487*^9}, {
   3.844329675205503*^9, 3.84432968190254*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"55ead135-59f9-442d-ac33-7c08fd310e39"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<~/doc/research/first_order_singularities/paper/figs/F_theta_\
singularities.pdf\>\"", ",", "p3"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.827382842246332*^9, 3.827382891238717*^9}, {
  3.8273862326284933`*^9, 3.827386237604206*^9}, {3.827386389102764*^9, 
  3.8273863926784687`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"080e0724-5e26-45b1-a939-86c8b13b3107"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.95", "2"], "-", 
       SuperscriptBox["x", "2"]}]], "/", "GoldenRatio"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", "Dashed"}], ",", 
    RowBox[{"Ticks", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"\[Theta]", "'"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"\[Theta]", "'"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Prolog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.95"}], ",", "0.0075"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.8"}], ",", "0.0075"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.75"}], ",", "0"}], "}"}], ",", "0.05", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.8", ",", "0.0075"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.95", ",", "0.0075"}], "}"}]}], "}"}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.75", ",", "0"}], "}"}], ",", "0.05", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.7"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0.", "-", "0.05"}], ",", "0"}], "}"}]}], "}"}], 
          "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "0.05", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.05", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.25", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.3", ",", "0"}], "}"}], ",", "0.05", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.35", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.7", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.0075", ",", 
              RowBox[{
               RowBox[{"1", "/", "GoldenRatio"}], " ", "0.95"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.0075", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}], "+", 
               "0.05"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.0075"}], ",", 
              RowBox[{
               RowBox[{"1", "/", "GoldenRatio"}], " ", "0.95"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.0075"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}], "+", 
               "0.05"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Red", ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
           "0.05"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.3", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", 
            RowBox[{"-", "0.05"}]}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\[Theta]\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",",
            " ", 
           RowBox[{"{", 
            RowBox[{"0.3", ",", 
             RowBox[{"-", "0.1"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"1", "/", "GoldenRatio"}], "/", "2"}]}], "}"}], ",", 
         "0.025", ",", "4"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"RegularPolygon", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "0.025", ",", "4"}], "]"}], 
         ",", 
         RowBox[{"\[Pi]", "/", "4"}]}], "]"}], ",", 
       RowBox[{"RegularPolygon", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "GoldenRatio"}], "/", "2"}]}], "}"}], 
         ",", "0.025", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.75"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.75"}], ",", "0"}], "}"}], ",", "0.025"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.75", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
       
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.75", ",", "0"}], "}"}], ",", "0.025"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Polygon", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.3", ",", "0"}], "}"}], "+", "#"}], "&"}], "/@", 
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0.025", "/", "1.5"}], 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"CirclePoints", "[", "5", "]"}], ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"CirclePoints", "[", "5", "]"}]}], "/", "2"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"ArcTan", "@@", "#"}], "&"}]}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", "GoldenRatio"}]}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FkowwEABvDNkbkWtc2cMZpjOZIjRhnaXpYWkdJkE5ZjSyKWci0Pzojk
SpOUa0hyvhhyJKslUdIkcsyRYw9m8f/+D1+/vr63L0iuyi6xo1AoHCLwXEX1
CdWYBSn8gjjIZrVnQuYcQwRLGTsFMPPdrRq2nmiNYYR3Ntsl1M2f3sBJuesz
nOUVfcL1jRYr7Lrt+4M/IQeUcEJjscYdjue9kKqlYgnc5qlIxxpuZTBw9EoB
jzlL9dCh39QElV4CDTxU9nRDljj+A/rzuVboUqe3jyCUVE54QIvQjgmV1mbS
dDM3gNyTjkgbRU/BUF1liIIaz4FYyNhVp8KarzoBjDdKRDA/pzcLalsfZPDs
dW8QFl5SR+BT+dA02XOl8/Bkn70CFY7sLWjQ3n/DDrc2C+Rshv/CH+91Bx6h
37CJBjMWFp2h51s6HQZ20sOgkKmLgjpXWSLMNtSmQPq1OA1erCrWIvHninQL
VmwqdmBM9LIezjRU+KqnzIJzeZkfdNp75EKugZEAaS3RydBkSeLDfyWzARU=

  "],
 CellLabel->"In[29]:=",ExpressionUUID->"286de95f-e12b-4640-9016-25c81cee6ada"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k4VF8YB3AlibJEKksiOxVKKuFNRVLWSrKrUPZKtuxUsk4KJVuRbFnH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       "]]},
     Annotation[#, "Charting`Private`Tag$8492#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{"Re", "(", 
       SuperscriptBox["\[Theta]", "\[Prime]", MultilineFunction -> None], 
       ")"}], TraditionalForm], 
    FormBox[
     RowBox[{"Im", "(", 
       SuperscriptBox["\[Theta]", "\[Prime]", MultilineFunction -> None], 
       ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Dashing[{Small, Small}],
  DisplayFunction->Identity,
  Epilog->{{
     Thickness[Large], 
     LineBox[
      NCache[{{0, Rational[1, 2]/GoldenRatio}, {0, 1}}, {{
        0, 0.3090169943749474}, {0, 1}}]], 
     LineBox[
      NCache[{{0, Rational[-1, 2]/GoldenRatio}, {0, -1}}, {{
        0, -0.3090169943749474}, {0, -1}}]]}, 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, 0.2913393248452837}, {
      0.01767766952966369, 0.3266946639046111}, {-0.017677669529663688`, 
      0.3266946639046111}, {-0.01767766952966369, 0.2913393248452837}}], 
     RegularPolygon[{0, Rational[1, 2]/GoldenRatio}, 0.025, 4]], 
    GeometricTransformationBox[
     InterpretationBox[
      PolygonBox[{{0.01767766952966369, -0.017677669529663688`}, {
       0.01767766952966369, 0.017677669529663688`}, {-0.017677669529663688`, 
       0.01767766952966369}, {-0.01767766952966369, -0.017677669529663688`}}], 
      RegularPolygon[{0, 0}, 0.025, 4]], {{{
      0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
      0.7071067811865475}}, Center}], 
    InterpretationBox[
     PolygonBox[{{0.01767766952966369, -0.3266946639046111}, {
      0.01767766952966369, -0.2913393248452837}, {-0.017677669529663688`, \
-0.2913393248452837}, {-0.01767766952966369, -0.3266946639046111}}], 
     RegularPolygon[{0, Rational[-1, 2]/GoldenRatio}, 0.025, 4]], {
     Thickness[Large], 
     LineBox[{{-1, 0}, {-0.75, 0}}]}, 
    DiskBox[{-0.75, 0}, 0.025], {
     Thickness[Large], 
     LineBox[{{1, 0}, {0.75, 0}}]}, 
    DiskBox[{0.75, 0}, 0.025], 
    PolygonBox[{{0.2920745290308737, -0.0025751416197912287`}, {
     0.2902035791284588, -0.01348361657291579}, {
     0.3, -0.008333333333333333}, {
     0.3097964208715412, -0.01348361657291579}, {
     0.30792547096912626`, -0.0025751416197912287`}, {0.3158509419382525, 
     0.0051502832395824575`}, {0.3048982104357706, 0.006741808286457895}, {
     0.3, 0.016666666666666666`}, {0.2951017895642294, 
     0.006741808286457895}, {0.28414905806174745`, 0.0051502832395824575`}}]},
  
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times", FontSize -> 14, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-1, 1}, {(-1)/GoldenRatio, GoldenRatio^(-1)}}, {{-1, 
     1}, {-0.6180339887498948, 0.6180339887498948}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Prolog->{{
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{-0.95, 0.0075}, {-0.8, 0.0075}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     CircleBox[{-0.75, 0}, 0.05, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{0.8, 0.0075}, {0.95, 0.0075}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     CircleBox[{0.75, 0}, 0.05, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{-0.7, 0}, {-0.05, 0}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     CircleBox[{0, 0}, 0.05, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{0.05, 0}, {0.25, 0}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     CircleBox[{0.3, 0}, 0.05, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{0.35, 0}, {0.7, 0}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{0.0075, 0.5871322893124}, {0.0075, 0.3590169943749474}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     LineBox[{{-0.0075, 0.5871322893124}, {-0.0075, 0.3590169943749474}}]}, {
     Thickness[0.004], 
     RGBColor[1, 0, 0], 
     CircleBox[
      NCache[{0, Rational[1, 2]/GoldenRatio}, {0, 0.3090169943749474}], 
      0.05]}, 
    LineBox[{{0.3, 0}, {0.3, -0.05}}], {
     GrayLevel[0], 
     InsetBox[
      FormBox[
       StyleBox["\"\[Theta]\"", FontSize -> 14, 
        GrayLevel[0], FontFamily -> "Times", StripOnInput -> False], 
       TraditionalForm], {0.3, -0.1}]}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.8273909699521523`*^9, 3.8273909789452953`*^9}, {
   3.827396042711411*^9, 3.827396059416113*^9}, 3.827396117784916*^9, 
   3.844329699605468*^9, {3.844329785633713*^9, 3.844329824137244*^9}, {
   3.844329864747488*^9, 3.844329905004916*^9}, 3.844329946140485*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"db8055d2-fbcd-4066-a806-99ab1f7161ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<~/doc/research/first_order_singularities/paper/figs/contour_path.pdf\>\
\"", ",", "p4"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.827382842246332*^9, 3.827382891238717*^9}, {
  3.8273862326284933`*^9, 3.827386237604206*^9}, {3.827386389102764*^9, 
  3.8273863926784687`*^9}, {3.8273886033746567`*^9, 3.827388609494101*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"121d3bcb-c71c-4ec8-a01e-74607255b0b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalI]2", "[", 
    RowBox[{"\[Theta]c_", ",", "B_"}], "]"}], "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"B", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}]}]], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalR]2", "[", 
    RowBox[{"\[Theta]c_", ",", "B_"}], "]"}], "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Theta]c", " ", 
      RowBox[{"Exp", "[", 
       FractionBox["1", 
        RowBox[{"B", " ", "\[Theta]c"}]], "]"}], 
      RowBox[{"ExpIntegralEi", "[", 
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"B", " ", "\[Theta]c"}]], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"B", 
         RowBox[{"(", 
          RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}]}]], "]"}], 
      RowBox[{"ExpIntegralEi", "[", 
       FractionBox["1", 
        RowBox[{"B", 
         RowBox[{"(", 
          RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}]}]], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalF]c2", "[", 
    RowBox[{"\[Theta]c_", ",", "B_", ",", "Fc_"}], "]"}], "[", "\[Theta]_", 
   "]"}], ":=", 
  RowBox[{"Fc", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalR]2", "[", 
       RowBox[{"\[Theta]c", ",", "B"}], "]"}], "[", "\[Theta]", "]"}], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalR]2", "[", 
       RowBox[{"\[Theta]c", ",", "B"}], "]"}], "[", 
      RowBox[{"-", "\[Theta]"}], "]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"Im", "[", "\[Theta]", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalI]2", "[", 
          RowBox[{"\[Theta]c", ",", "B"}], "]"}], "[", "\[Theta]", "]"}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalI]2", "[", 
          RowBox[{"\[Theta]c", ",", "B"}], "]"}], "[", 
         RowBox[{"-", "\[Theta]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalF]c2n", "[", 
    RowBox[{"\[Theta]c_", ",", "B_", ",", "Fc_"}], "]"}], "[", "\[Theta]_", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalF]c2", "[", 
     RowBox[{"\[Theta]c", ",", "B", ",", "Fc"}], "]"}], "[", "\[Theta]", 
    "]"}], "/;", 
   RowBox[{"NumericQ", "[", "\[Theta]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.827827247487685*^9, 3.827827430984475*^9}, {
  3.827828902138957*^9, 3.827828936659604*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"9f090f7e-7e79-45c0-9494-a106e69278bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalF]c3", "[", 
    RowBox[{"\[Theta]c_", ",", "B_", ",", "Fc_"}], "]"}], "[", "\[Theta]_", 
   "]"}], ":=", 
  RowBox[{"Fc", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Theta]c", "2"], "-", 
      SuperscriptBox["\[Theta]", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "7"}], "/", "3"}]], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"B", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Theta]c", "2"], "-", 
          SuperscriptBox["\[Theta]", "2"]}], ")"}]}], ")"}], "2"]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8278276117662563`*^9, 3.8278276616285257`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"0656a984-2665-4821-a057-7cc45a6f7f5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"ReIm", "@", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]c2", "[", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", "/", "10"}]}], ",", "1", ",", "1"}], "]"}], "[", 
      RowBox[{"\[Theta]", "+", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]], "\[ImaginaryI]"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827827433073936*^9, 3.827827593075013*^9}, {
  3.827827720029838*^9, 3.827827784494822*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"91c7d63a-9e48-4594-9dc8-9fb993246fd1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX00lXccAHDHy/UWC00xL3OIbZLceVmbfGf3RhEhb51umEmx0ErCCvOy
i125KKSO7rpuFGpeTp3JfL20sHbS89xE1hwSLS6H83vcvD/b/vicj1V0UtAx
VRUVFff//P/VZLtFlmWxSH8sQnxJAZfefc3LWWcxverYQYlYARfTr5VwVlks
sClevitSQFaWwU49JYszLs/Tn+QqIFa0GmuqYPHow0QnrbMK4NYMDDsPs3g+
s+tUYogC/pCfa4/7hcUBJbufY6yAJW5fjjyKRR9ZjUVM+QyY2Qrzea0b2DX2
yH3+wjRYZiyoWxttIL+z+seKM2/BP8tBan92HZnLh9NS4v8B3n3h/af9a5j3
4oROq9cb2HqoiDf58RrKChtuE+4UNFk37S0/v4pDtcma2hqTcK76ZtwpegV7
BlQ700YmwDzDW6Pt0xVsnvdQc+t5BQWlnK0S4TK2xdmJ3S6PwzPd7ySLU0tY
VbnWpZExBr6Ojb7J+5cwhvmSOfJqFPKFmgnF1e9wySrQXaPhJdTw9TimrBIZ
g69yDJtHQOjq9L5nkBKP7iHqsY3DUE7bepXULaLQJq+xdug55Mp75wJ0FtHx
7RHlY94gfKYt1GuMYDBMxsnPvCOHGy1jX+wQMKj/wYz6kzo5bIr4PL7+MINr
9Q5r5lI5jDfPProVzODp1gMh3RVyKBQEZ930YbCiz7LM7Ac5/H3Xilx3ZXBm
rjTAOFgO2aHtw6X6DF4Ly1XbtkqDQsVY03ATg5Oc04NlizSE1ie5lGgz6J9t
oWYwT4O9inVpsTqDEfzMxPcmaXh2q8BXtELQVycsyWyABtv10I68KYImWZ2J
KVIaHksXpKkdBFnvnyO3+9Gg1WvN735AUDctrzfcmwav6ZDXur8S5GeoNhZ5
0tC5q83megtBj81XZlddaLj3W7bs9zqCZlxvx2kLGm4MGdUalhH0eSjR1lug
YGxlr7dATFAWKZ4Lm6HA3CL1jayI4ANnll8zSUFlzEu73fkEqZwsnucIBUUL
NXWRFwi+DhCcEfVQkKrrervhOEFuR7L68XIK7u084aOMIWg6YXGnT0wBCaya
hmiClglRHfY/UZBYufGJXEDQyGjLZmUmBd9s761fDiTYskUQezWOAsm+ZV/e
QYJO48NcrRgKRr+1V4gOEDz5/UhUSgQF4c3FOz70Jjjkw4yGHqKgfLDrzzg+
Qc2ntEO/HwXyJXKyxZOgc0f3X+77KPCH8EYvd4J+qglBH+2hQBRd6CfeTbDp
ImMicaOgP6999oUrwSsKOw8TLgXxruvBEy4Et0nrTK13UfAv47EIBQ==
       "]], 
      LineBox[CompressedData["
1:eJxF2Hc01//7P3CbyExIyChvkRUN0usqISvZZGZEIqNsMiIkZCYjZFMZ2SMP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       "]], 
      LineBox[CompressedData["
1:eJwVjX8wm3cAh3PaKS3WlvXE3a61WhWbYldXafhM5cpx6JwLzajo5EZ3im1s
UjUSjFWHq19tcavWr7QhZYae3vmx1WzW8yalIVv8qKO87zr2hpYm+c7+eO65
56/H+XxalMSCw+Hwtvnfacdu1ab6suAT+Q98bwqC4mJOBo9Fa2mV/wU/CgOn
/1hY4rNQVr0TnRFAoXdYqJwIZHGpzTwvC6HQ+jAl4H4Yi0zT+cquOArF98vE
yQksQvtX74UVUtiZ/kQwk8jitzWf6U++o5DnyXUTJrEIGNJ7Xi6j8PXdxrWg
FBZvhCWd6bpOIbmpW3bwCxZvxyzkv99OIfi67s5kEYuUSMZO9JSCZb7rsqCd
xQr5K7vGXY2OR9c+XlOx2Dcz8n2wlxqxNpzH9V3bP82n9pvH1VDUaDs3eln8
MjxyURyoRnh7SU7rMAsnH4H8w1g1KnX0mzZTLOxlA9TpIjWcfVW+mh0GJMgl
YxnP1ODTJwoSzxqQX2DyyGrU4NpqQ4vdpgHLb9U51nMn4DK4GH2weR1XrLNO
elCTKF6Km7U8s4HDLf/OvW7WwrbN1ZD7YgOazcPahdxpjB1/UiG68RKl75Zk
xjf8iXvxEz2PeK8gbd5Rwaj0EOt29ltrX6FvPJ+OSJpFhMuBUJVsE4PCH5Or
S+cQb5UjXnLeQqfFKX/97Xk09QxzZI+3cPFX+6kyzTPYWYjdlGmvoemzZtNf
LCCs0d2rw9aIxdUPKjgWixiyfTrg0GfE73LdktltCSIH7dTusyaE3DHydbzn
8Fh8kJNkaUasRWRt7LlljNuOmSpVZoS6T0kWv1pB9bj3LmEkgWebywkfKY0j
LcvtjlEEx4LmBM25NH66fEuoiybwqnU2cuU0Jt33NYtFBN3f7L3AKaVxoHBV
8Jlku2PmTo3W06jx65DlXSLQdknmQwdp1Da+Z1a0EBg/+ltpa8XgaPZCU6qC
oIXfas6yYdAbWRfupSSomziyObOXgda4p767k2CGH0eruAy4MfTJgYcE+w8d
/TnCg8GNPYrsCQ2BX5UsSBrBwH0+0bl2kiDmZoqnPorBg17uqGiKID6UGgqM
YTAtKXGc1ROkRDs83yVm4DSQ3LOyTFDQb+VSnsFAUX0oQckQ6H0qRWuZDHip
Wsv0fwg8Mgt5UVIGIqcQ4bqBgPK5urFfzmBllZh6XhIohurVn3/LQDrS0yTd
IggLtopVX2GwuyEt3N9EkGcYLfIuZ3DzS9d1Qgiu2s2eK69k8B93oOuZ
       "]]},
     Annotation[#, "Charting`Private`Tag$2170109#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVnk0Vf8XRZK5ohCZImQmQyREIslYSkKGEBGRKVMaDCEyJBISyRClZLr3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       "]], LineBox[CompressedData["
1:eJxN1Xsw1fkbB3DZQrnVbsml/Jb8DLlLifr0KZQiskSX1YrkHptKF3aXlH67
RcmRX4jTEk4UouPWx0fH7Zwvw7EuWXeH3CLnfA6JlF8785u+PTPPPPOaeT8z
z3+PhleI82lJCQmJ25/7n1mu4epRYizGEv+vqGnnJrYh7cpvrwdL6NO2ODb+
NEGbdliE2qHeTbSL0x2mtTVoG44UGpWr0dY6d6VgYDXtVb1bZrcp0Bbum7KI
laX9QvVktYUUbVfO3o67H8gXx6xZs2gzQjsonNqdMkTb+XX0ddEAbfWydwpp
3bTZJ3s05vi0U6lEH4cm2lfNDuVmNBAsZVVSPTlLIb80GeE8l+A7XjUmCdMU
cpThmDnVEXwggj2/Y5xCZqHhl7OqCS5sa1MeFVBItcescrGKYJZJ0C1GD4VG
87NtWRUE15gf9nnXTKEmFc9bS6UE23kcq3/Mo1BxtGqLK5vgZN/doZ7VFIo8
EntcspDg6NtuKe1sCikvhZ75MYvgfrGRuPMBhfY77kqQjye47MPH2ANBFHo8
2dZ31odgkenSMs4qCmktPzM4e4rgqR2/BmquoNADtRXDlz0Jdr105u61JR66
Y7d1PMqdYGUX4RrHGR4Ky0kUxzsTfErXnzXby0PW3m4yz3YR3LS7oSWxkId6
ul+ZECWCXeJNbRWP85BiQ9e10HoRruX/uJSUz0WWfZ+Yimoi7BIikAxzqkc2
bk1mG64IcbJ3Zpbkhjo0I+xryyidxmvEOKpxsQZNpZ3Q3+/1Fv8uncFjtVaj
TKUt5xo0p/CzRNUpOYqDRudssm5w3+BXCTZLxs9fomiDhQ33zk9gpYeiEfX8
KtSrLxUdbT6OXeb/zHh0DaPqRMd2Vv8oTikZk2uMR8iXO6WUnzaCzZl5O842
ViDvQ8apUt6vsUI5WnJSLUdTMF8+SWEYM/q1bOIdSpHZwrVgKb4AWwfzt7nn
sJGMelLF07BBXHf4/XdbxopRsqzE+61mA1hzmUVry8EitCpFWagu7MXClGKD
c7gQzYtYXGurbnxeYNF2XKkAefeM/abN6cQ+lVSJ2sYnaOw+UzFcrgMn13fb
B7Wz0EaJdO3zp1rxSO2T7/0eZaGmebsNemN8LH5ZcuzRswxkFNvflh3ciB8K
ik7ujGGiCodrhhf86jGzsmjjpE4KyvFg37sZzsELXcG5mgGJKNao2EPWthyz
ZNK/MfKPQy+mCuXmHApw43iq3vLuq2jnoH1wzkIiTucf9fPy80ch/rWDVpcY
sC5/siSX5Qs2V/66KUf6Kfz2Y17LG/coELB+80o+LoPioS3/cW6MBaO7p60C
BC/hYoyH/mQJA4w2H+HLONXDGskTFh5yKSBGfsuhnzIbYaqVvk/TIyZQuntM
JrWJD7XnDhSeZmQAJ4q5OimyFf7yi5LaZm4WkA+xtGxb3gFZsroftzaygGpg
bE9QRCf0d1opuZ+bBxQYvlkJut0w//Ai1pEuADG6jPjFnF7ol3Ppw7qEQiCe
3fTXvOEAPDWhd89kXxGgrnat3xQ9CC9cj/fY/r4YDO21DD5TJYBMop43ncAG
P6ef6PxVeRimDnwwaTheCqDRZpfCY6/hLs3iC9vlysHzAJc/4hkjMD73XpBr
ZQVI37m7ffvEKNS5+SlilIlAg02H8TLdcdg+7NpyMASDgCEj5p2rE7Aw3kKl
rKwK2Jeafr+n9g10jgz/If3ZS9C2/a57+rIpOGeZo6GQzwH8Q8/zao6+hWWh
GhfvN1QDhQdR8rL3pyE0/aO1fqAGnKyS2SN3RQjt+kteD6vVAXmZ3/721xLB
O4selya96kH3xIGFI9UiKGQ6XBNncQHjwczulXUiiHwHytPyuOCgU/qNcq4I
+lo+Ydg/44IXz2fWbmwSwXJ2v/ljxAWpkelGgk4RdJW57RPexgXuSrPeQW9F
sOMdtyJYkgf69jCbI1UINHjOupzpwQP3ZuyUTDd8tvCGxo3TPOCYPes+pE5g
n+AWMzCQByrl7Cf2ahGossdSz/IiD6S/ml0ua0SgmcrarKk4Hjh5xt4y0YbA
fk+31vxKHhD8910mK4TAzAeB1U//RQGpNI6BQSiBFXGMv3z/TQG9jDh2wXkC
Kcgv0tSjwPkn2tySywTygivFD7ZRQJrj9qY2msB5067Uxw4U0H/DNhEkEbjO
DVuoR1DASXi1/HQyge+kV9jNRlHgwqyj9XgqgYrRzXZNNyhQuTRyWPiQwG07
pLVjEijww9r1lz7lEgjjfoqQz6VAmMqQxNWnBGaFK9jNFFAgWT3/9xWFBHYO
Nir3sikwrGObIscmcF+3JKeY8zkPLlaqVhGox18bGdH1OW9lbZvGIbAyu+/u
uQEKYFtFvkYtgTXOO0uDRj7vH+w++qiewCbXs8R3kgIyztmDOhSBL2JrrU8T
ChgcOReQ10jgl//lDsVGzbTDPGUjilpop/i8Wm7eRrsqMCO2vIP28M8hSrv+
pm0YLq2zt++r/G1ze5exr/KMb9o6JmivTG52Pz711T2ZvsGehPbr0qT4kEXa
qwRzr26uFn9xDHPnC8nvaEt6RDEvr6O90L3K31eV9kT7xgUrLdo+DK++Mm3a
AudsjrEu7a5m45vqhrTd4i6EJBrTxqrzf+4xof0/mpc1pg==
       "]], 
      LineBox[CompressedData["
1:eJwVlWk8VV8Xx4VIkRAlU0KmQpQpZy8hiaQMF4UMiURSpIGQ/KOUMmRIhjIT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       "]]},
     Annotation[#, "Charting`Private`Tag$2170109#2"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-0.22920381152141478`, 0.8931352475196533}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.82782747204078*^9, 3.82782749782673*^9}, {
  3.827827528569284*^9, 3.827827593619734*^9}, {3.8278277212388268`*^9, 
  3.827827785028728*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"3e4bf6b9-c5d6-4015-ae0b-bca493ce1b14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalF]c2n", "[", 
     RowBox[{"1.2", ",", "1", ",", "1"}], "]"}], "[", "\[Theta]", "]"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"4", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"4", "+", 
      RowBox[{"4", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "None"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", "\[Theta]", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Re", "[", "\[Theta]", "]"}], "2"], ">", 
        SuperscriptBox["1.2", "2"]}]}], "}"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827828818722025*^9, 3.8278288856106653`*^9}, {
  3.8278289230197887`*^9, 3.827829054653524*^9}, {3.8278291251917458`*^9, 
  3.827829143599184*^9}, {3.8278291856561947`*^9, 3.827829198776041*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"0466bd7a-1e6f-4e14-9bd6-ee3768a77e31"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx12y+on1UcgPHLHKjIxpaEFRHr4orC2JKYpmgRtExRsKgM24pB48oQoyCG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    "], {{
      {Opacity[1.], Texture[
        GraphicsBox[
         TagBox[
          RasterBox[CompressedData["
1:eJzMvWeUVVXW9/vce8doQxuAtu3WLsw5EKuoIuecs2QUEImSBUXJIFklZyTn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           "], {{0, 288.}, {288., 0}}, {0, 255}, 
           ColorFunction -> RGBColor], 
          BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
           Selectable -> False], DefaultBaseStyle -> "ImageGraphics", 
         ImageSizeRaw -> {288., 288.}, PlotRange -> {{0, 288.}, {0, 288.}}]], 
       EdgeForm[None], GraphicsGroupBox[
        TagBox[{PolygonBox[CompressedData["
1:eJxNmmV0VmfThXOeg0Nxdye4W7HgbsEhQYJ7cHeXoIUG9+JQXAqFFi0tpZRC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           "]], 
          PolygonBox[{{945, 944, 908, 439, 440}, {931, 943, 431, 432, 901}, {
           944, 921, 470, 469, 908}, {920, 931, 901, 462, 461}}]},
         Annotation[#, 
          "Charting`Private`Tag$2171392#1"]& ]]}, {}, {}, {}, {}}, {{
       LineBox[{2, 1, 31, 61, 91, 121, 151, 181, 211, 241, 271, 301, 331, 361,
         391, 421, 933}], 
       LineBox[{2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
        19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 60, 90, 120, 150, 180,
         210, 240, 270, 300, 330, 360, 390, 420, 450, 910}], 
       LineBox[{909, 451, 481, 511, 541, 571, 601, 631, 661, 691, 721, 751, 
        781, 811, 841, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 
        882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 
        896, 897, 898, 899, 900, 870, 840, 810, 780, 750, 720, 690, 660, 630, 
        600, 570, 540, 510, 480, 932}]}, {}, {}, {}}},
    VertexTextureCoordinates->CompressedData["
1:eJx1mz2oHUUUgC+mCaZKGiHYiK2l2kk6URvRSrCKP4WVYBsVC1vBKopCQCwC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     "]], {}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  ImagePadding->All,
  Method->{
   "GridLinesInFront" -> True, "ScalingFunctions" -> None, 
    "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8278290102675734`*^9, 3.827829059120655*^9, {3.827829133148831*^9, 
   3.827829148282629*^9}, {3.8278291923049583`*^9, 3.82782920335533*^9}},
 CellLabel->
  "Out[160]=",ExpressionUUID->"c1bd7de4-9573-4cdd-b54d-0392f12b9516"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexContourPlot", "[", 
  RowBox[{
   RowBox[{"ReIm", "@", 
    RowBox[{
     RowBox[{"\[ScriptCapitalF]c2n", "[", 
      RowBox[{"1.2", ",", "1", ",", "1"}], "]"}], "[", "\[Theta]", "]"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{"2", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "None"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", "\[Theta]", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Re", "[", "\[Theta]", "]"}], "2"], ">", 
        SuperscriptBox["1.2", "2"]}]}], "}"}], "}"}]}], ",", 
   RowBox[{"Contours", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827828818722025*^9, 3.8278288856106653`*^9}, {
  3.8278289230197887`*^9, 3.827829054653524*^9}, {3.8278291251917458`*^9, 
  3.827829143599184*^9}, {3.8278291856561947`*^9, 3.827829198776041*^9}, {
  3.827829554350956*^9, 3.827829579886949*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"81f1e5fa-e6c5-4a58-a1fc-b5420cb084e0"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyEnXm8zsX7/5EWJLKULWVNIkuya05EERKSPVsJoSyFkkS2InuyZososieH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     
     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4488, 7138, 4489, 8110, 8111, 8109, 4853, 8491, 8492}], 
          LineBox[{4496, 7144, 4497, 9382, 9381, 9658, 5563, 9600, 5564, 9152,
            9153, 9151, 9414, 9413, 4852, 9643, 9644, 9642, 8108}], 
          LineBox[{7194, 7210, 4502, 9389, 9132, 5571, 9131, 5572, 7212, 7211,
            4857, 8112, 9750}], 
          LineBox[{7197, 7206, 4494, 9369, 9122, 5557, 9121, 5558, 7208, 7207,
            5698, 8490, 9753}]},
         "0.846`"],
        Annotation[#, 0.846, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4467, 7069, 4468, 7795, 7794, 9093, 9092, 5401, 7127, 
           9593, 9594, 9112, 5554, 7131, 7130, 4486, 8920, 8921, 8919, 8923, 
           8922, 5436, 9754}], 
          LineBox[{4473, 7196, 4474, 5800, 5442, 7824, 7826, 7827, 8912, 8911,
            4487, 8966, 8967, 8965, 8969, 8968, 5464, 9755}], 
          LineBox[{7180, 7198, 4480, 9366, 7818, 9106, 9105, 5438, 7137, 9114,
            9115, 9113, 5555, 7136, 7135, 6101, 9554, 9555, 8962, 8964, 8963, 
           5463, 9130}], 
          LineBox[{7181, 7195, 4472, 9363, 7807, 9102, 9101, 5421, 7205, 9119,
            9120, 9118, 5556, 7142, 7141, 4493, 9551, 9552, 8924, 8926, 8925, 
           5437, 9104}]},
         "0.799`"],
        Annotation[#, 0.799, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5399, 8868, 5400, 8869, 9541, 7062, 5394, 5799, 5393, 
           7063, 7064, 7129, 7128, 5395, 6405, 4842, 7121, 5801, 5802, 4862, 
           9711}], LineBox[{5537, 9082, 5538, 9592, 9081, 8886, 8887, 7109, 
           5424, 7105, 5423, 9099, 9100, 7825, 5550, 6420, 4849, 7152, 5815, 
           5816, 4878, 9758}], 
          LineBox[{9254, 9581, 5520, 9582, 9050, 8487, 9490, 7101, 5417, 7102,
            5416, 7133, 7134, 8910, 8909, 7823, 6417, 4848, 7151, 5813, 5814, 
           4876, 9726}], 
          LineBox[{9257, 9583, 5521, 9584, 9051, 8500, 9491, 7066, 5397, 7192,
            5396, 7190, 7191, 7204, 7203, 5545, 6406, 9412, 4843, 7122, 5803, 
           5804, 4864, 9676}]},
         "0.752`"],
        Annotation[#, 0.752, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4237, 6683, 6689, 8867, 6691, 5390, 7059, 7060, 5798, 
           7790, 4464, 7061, 4465, 6401, 6402, 5559, 6404, 6403, 7836, 7835, 
           8950, 5454, 7840, 9379, 9380}], 
          LineBox[{4279, 7182, 4269, 7477, 7476, 9085, 9084, 5422, 7044, 7106,
            7104, 7108, 4470, 8104, 8105, 8102, 8107, 9626, 8106, 8136, 8135, 
           8137, 4880, 7854, 9393, 9394}], 
          LineBox[{6715, 4404, 4252, 7457, 8489, 8488, 5134, 9648, 9649, 9547,
            9549, 9548, 5418, 8884, 7804, 7805, 7100, 7132, 6415, 6416, 5573, 
           6419, 6418, 7851, 7850, 8134, 4879, 7852, 7853, 9749}], 
          LineBox[{6764, 6111, 6731, 7461, 6732, 5137, 7067, 7068, 5546, 7793,
            9354, 9355, 7065, 4466, 9352, 9353, 8099, 8101, 9624, 8100, 8123, 
           8122, 9421, 4865, 9687, 7841, 9748}]},
         "0.705`"],
        Annotation[#, 0.705, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5107, 6716, 4403, 7448, 7447, 8468, 9477, 9546, 9476, 
           8466, 5414, 9098, 5549, 7802, 7803, 9154, 9155, 8883, 9156, 9638, 
           5415, 9157, 9158, 7099, 7098, 7218, 5574, 7213, 5575, 9606, 5576, 
           9607, 5467, 8973, 5468, 8974, 4875, 7034, 7035, 6425, 9712}], 
          LineBox[{5158, 6765, 6110, 6733, 5135, 6734, 8496, 8495, 8493, 5398,
            7037, 7792, 7036, 8939, 5451, 8098, 5452, 8940, 9377, 9378, 5826, 
           9623, 5827, 4863, 8119, 8121, 9670}], 
          LineBox[{5592, 8577, 5593, 5522, 9086, 5540, 8850, 5539, 9083, 7107,
            5379, 7045, 7806, 4471, 8960, 5461, 8103, 5462, 8961, 9391, 9392, 
           5829, 9627, 5830, 4877, 8125, 8133, 9757}], 
          LineBox[{7427, 7428, 6682, 6690, 5084, 7057, 9460, 9459, 8428, 5392,
            9091, 5544, 7791, 9351, 7058, 5391, 7209, 9543, 9542, 8866, 5560, 
           9123, 5561, 9598, 5562, 9599, 5447, 9553, 5448, 8935, 5114, 7028, 
           7029, 5369, 9747}]},
         "0.658`"],
        Annotation[#, 0.658, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5086, 8431, 5087, 8433, 5054, 8426, 5085, 7424, 7425, 
           8427, 8471, 8470, 5111, 8469, 5112, 8473, 8472, 5446, 9595, 9596, 
           9372, 9373, 9374, 8933, 8934, 8932, 9597, 8931, 7832, 4860, 8128, 
           4870, 8836, 4869, 8130, 8131}], 
          LineBox[{5185, 8578, 9515, 9514, 8576, 8513, 9504, 8517, 8851, 9536,
            5380, 8849, 5378, 8847, 5419, 8956, 5420, 7103, 7843, 4500, 8975, 
           8976, 5828, 4530, 7150, 4531, 8126, 4868, 8124, 4867, 8485, 8486}],
           LineBox[{7445, 7418, 5108, 8459, 5691, 8464, 5110, 8452, 5109, 
           8467, 8462, 5131, 8482, 5132, 9489, 8483, 5568, 9383, 9625, 9384, 
           9604, 9603, 9385, 9386, 7147, 7148, 5819, 9605, 5818, 7145, 4866, 
           6730, 5133, 7033, 8838, 8484, 9752}], 
          LineBox[{9266, 7484, 5159, 8532, 4690, 8498, 5136, 7460, 7737, 8494,
            7738, 8936, 8938, 5372, 7038, 7837, 4495, 8948, 8949, 7925, 4528, 
           7838, 4529, 8129, 4873, 8120, 4872, 8132, 9751}]},
         "0.611`"],
        Annotation[#, 0.611, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4251, 7446, 7417, 8458, 8457, 5690, 8463, 8465, 8451, 
           8461, 8460, 8481, 9253, 9580, 9252, 9579, 5519, 9124, 9125, 9602, 
           9601, 5565, 9127, 5567, 9126, 5566, 7146, 5455, 7090, 7089, 4498, 
           6411, 4499, 9387, 7842, 9422, 9424, 9423}], 
          LineBox[{4272, 9267, 7483, 8531, 8530, 4689, 8497, 8499, 7459, 7739,
            9256, 9335, 9336, 4408, 8937, 5449, 7074, 5450, 7077, 7076, 9376, 
           9375, 7839, 8947, 8946, 9094, 6409, 4504, 9390, 7849, 4874, 9679}],
           LineBox[{8574, 8575, 7521, 8514, 8512, 5151, 8515, 8516, 7515, 
           8848, 8846, 8885, 8954, 5457, 8955, 5458, 8958, 8959, 8957, 5460, 
           9129, 5570, 9128, 5569, 7149, 5459, 7093, 7092, 7094, 6414, 4501, 
           7845, 7844, 8127, 9425, 9756}], 
          LineBox[{9461, 9462, 8430, 8434, 8432, 5053, 8424, 8425, 7423, 7426,
            4236, 7449, 7451, 8474, 7450, 6396, 5113, 6400, 9371, 6399, 7834, 
           7833, 7831, 8116, 8115, 8871, 6408, 4503, 7848, 7847, 4871, 9710}]},
         "0.5640000000000001`"],
        Annotation[#, 0.5640000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4223, 6649, 9042, 5512, 8429, 5514, 9046, 5052, 8420, 
           8421, 7422, 8419, 8418, 9009, 9012, 9013, 6395, 4840, 6717, 4841, 
           8117, 8118, 8114, 9420, 4861, 9419, 9358, 9359, 7796, 8873, 8872, 
           4844, 6423, 5805, 5806, 6431, 9720}], 
          LineBox[{4292, 6791, 7524, 7523, 7522, 5530, 9074, 5152, 8572, 8573,
            7516, 9281, 4277, 6144, 4268, 7751, 7750, 8843, 5377, 8879, 8880, 
           8877, 9545, 5412, 9544, 9361, 9362, 7800, 8882, 8881, 4847, 6422, 
           5811, 5812, 6437, 9674}], 
          LineBox[{6688, 4397, 9228, 9227, 7419, 5082, 8417, 4676, 8455, 8456,
            8450, 9475, 9473, 4402, 4250, 7456, 9487, 9488, 5129, 8478, 5130, 
           7087, 7088, 5409, 7091, 5408, 7086, 5456, 8951, 8953, 8952, 4846, 
           6421, 5809, 5810, 6433, 9727}], 
          LineBox[{6794, 6148, 8525, 5155, 7485, 5156, 8526, 5701, 8521, 8522,
            7458, 7478, 9255, 4270, 6113, 6735, 7075, 5404, 7143, 5405, 8944, 
           8945, 8941, 5453, 8943, 9360, 7797, 9096, 9095, 4845, 6424, 5807, 
           5808, 6432, 9762}]},
         "0.517`"],
        Annotation[#, 0.517, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5055, 8324, 5056, 8326, 5013, 9045, 5513, 7371, 7372, 
           7374, 6681, 9230, 9229, 9458, 5083, 8422, 8423, 9011, 9563, 9010, 
           5497, 9014, 9015, 7906, 7908, 7909, 6397, 6398, 4886, 8113, 4885, 
           8149, 9356, 9357, 6429, 6430, 4883, 7859, 7861, 7862, 6407, 4508, 
           9396, 7864, 8143, 9731}], 
          LineBox[{5228, 7573, 5229, 8672, 5187, 9077, 5531, 7565, 5529, 9072,
            6763, 8569, 5180, 7518, 5181, 6145, 9280, 6143, 7475, 7474, 8844, 
           8845, 6759, 8878, 6758, 4469, 8999, 9000, 5548, 7894, 5547, 9097, 
           6413, 4516, 9403, 7893, 8148, 9763}], 
          LineBox[{7415, 7364, 5079, 8410, 5682, 8415, 5081, 8394, 5080, 8413,
            6096, 7442, 7440, 7413, 5104, 5689, 9474, 4401, 7444, 7443, 8479, 
           8480, 5407, 8875, 5406, 7080, 7798, 7799, 7082, 7083, 5411, 7880, 
           5410, 8876, 6412, 4512, 7883, 7882, 8145, 9729}], 
          LineBox[{9285, 7530, 5192, 8596, 4708, 8528, 5157, 7482, 9263, 9264,
            4415, 9506, 5153, 8519, 5154, 6114, 7479, 6112, 6736, 5138, 7078, 
           7079, 6739, 8942, 6737, 7039, 7070, 7071, 5403, 7872, 5402, 8874, 
           6410, 4510, 7875, 7874, 8144, 9684}]},
         "0.47`"],
        Annotation[#, 0.47, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4234, 7416, 7363, 8409, 8408, 5681, 8414, 8416, 8393, 
           8412, 8411, 6095, 4249, 7441, 7412, 8454, 8453, 5688, 6714, 5106, 
           6094, 5105, 6729, 5128, 7081, 7193, 7084, 7085, 7217, 7216, 9144, 
           5584, 8991, 5484, 7879, 7881, 7167, 5481, 8990, 5483, 8989, 5482, 
           9718}], 
          LineBox[{4282, 9286, 7529, 8595, 8594, 4707, 8527, 8529, 7481, 9265,
            4271, 4414, 9505, 9507, 8518, 8524, 8523, 4691, 6740, 5139, 6118, 
           7462, 8839, 5374, 6738, 5373, 7072, 7073, 7160, 7159, 9137, 5579, 
           8984, 5477, 7871, 7873, 7161, 5474, 8983, 5476, 8982, 5475, 9759}],
           LineBox[{8669, 8670, 7572, 8673, 8671, 5186, 9075, 9076, 7564, 
           9073, 9071, 6762, 8567, 8568, 7517, 8571, 8570, 4704, 6761, 5150, 
           6140, 5149, 7097, 5413, 6760, 7801, 9001, 9002, 7890, 7892, 9003, 
           5489, 7895, 9404, 7170, 5488, 9146, 5586, 9145, 5585, 9683}], 
          LineBox[{9446, 9447, 8323, 8327, 8325, 5012, 9043, 9044, 7370, 7373,
            4222, 6680, 4235, 9231, 7421, 7904, 7903, 4518, 7905, 5498, 7907, 
           7910, 7911, 6073, 6692, 6693, 5500, 7912, 7913, 4519, 6438, 8870, 
           8139, 8140, 7856, 7858, 8977, 5469, 7860, 7863, 7030, 5370, 8837, 
           5371, 7728, 7729, 9728}]},
         "0.423`"],
        Annotation[#, 0.423, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4206, 6015, 9022, 9024, 8322, 9028, 9027, 5011, 8317, 
           8318, 7369, 8316, 8315, 6653, 8331, 8332, 7420, 7902, 7901, 4517, 
           5823, 5825, 4666, 5821, 7431, 7432, 7433, 7727, 4239, 9017, 5499, 
           9016, 9019, 9018, 4527, 7857, 4526, 7924, 4889, 8154, 4507, 6427, 
           6428, 7032, 7031, 4881, 8138, 6426, 9735}], 
          LineBox[{4306, 6197, 4293, 7575, 7574, 8678, 8677, 5188, 8664, 8665,
            7566, 9295, 4291, 6789, 4278, 7520, 7519, 9066, 9065, 4706, 6784, 
           6786, 6142, 7510, 6139, 6757, 7095, 7096, 5486, 7891, 9401, 9402, 
           7043, 4515, 6435, 6436, 7169, 7168, 4884, 9681, 6434, 9686}], 
          LineBox[{6677, 4390, 4220, 9206, 7365, 8314, 8313, 4665, 8398, 8399,
            8392, 9457, 9456, 4396, 4233, 9226, 7414, 8407, 8405, 4675, 6708, 
           6709, 6093, 6707, 6091, 6713, 6727, 6728, 5518, 7215, 5517, 7179, 
           5581, 7214, 9400, 9143, 5582, 9142, 5583, 7166, 7165, 5696, 5697, 
           9719}], LineBox[{6813, 6158, 8587, 8588, 7531, 8591, 8590, 5712, 
           8582, 8583, 7480, 7525, 4280, 6149, 8536, 8537, 8520, 8540, 8538, 
           5703, 6766, 6767, 6117, 7487, 6115, 4261, 4409, 7740, 5472, 8980, 
           7869, 7870, 7157, 4509, 9005, 5494, 9004, 5495, 7163, 7162, 7900, 
           7899, 7898, 5490, 9760}]},
         "0.376`"],
        Annotation[#, 0.376, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5047, 6678, 4389, 9205, 5675, 5050, 8301, 5049, 8310, 
           6071, 7411, 7409, 7360, 5076, 8397, 5680, 8403, 5078, 8385, 5077, 
           6090, 8406, 4674, 6710, 5102, 6092, 5100, 6706, 4400, 4248, 9484, 
           9486, 9485, 5127, 8477, 9139, 9140, 9138, 5580, 9141, 5478, 8988, 
           8021, 8022, 7877, 8024, 8023, 9730}], 
          LineBox[{5237, 6814, 6157, 8589, 6159, 5191, 7528, 9282, 9283, 4422,
            9517, 5189, 8580, 5190, 8586, 4710, 8542, 5162, 7491, 9268, 5704, 
           8539, 5702, 6768, 5160, 6116, 7486, 7488, 6119, 6743, 6744, 5471, 
           6746, 7867, 7868, 5473, 8981, 9397, 9135, 5578, 9136, 5491, 7171, 
           5493, 9147, 5492, 9761}], 
          LineBox[{7324, 7325, 6014, 9023, 6016, 5504, 7320, 7321, 7323, 6648,
            9208, 9207, 7368, 5051, 8320, 5020, 8335, 5060, 7379, 7380, 8336, 
           9008, 9562, 5496, 9561, 9405, 5824, 4525, 6072, 4524, 7923, 5822, 
           4887, 8150, 6439, 4888, 8151, 8153, 8152, 4523, 7174, 9608, 9609, 
           9133, 5577, 9134, 4882, 8142, 4506, 9395, 8141, 7855, 9700, 7897, 
           9701, 7896, 9702}], 
          LineBox[{7616, 7617, 6196, 7576, 6198, 5231, 7612, 5230, 8675, 6793,
            8660, 5223, 7568, 5224, 8662, 5183, 9070, 5528, 7559, 5527, 6147, 
           9067, 4705, 6785, 5177, 6141, 7508, 7509, 6135, 4267, 7473, 5376, 
           6755, 5375, 7042, 5487, 8998, 4513, 7888, 7885, 8147, 9675, 8146, 
           9733}]},
         "0.329`"],
        Annotation[#, 0.329, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{5014, 6011, 5015, 6651, 4631, 9025, 9026, 7319, 7322, 
           4205, 6647, 4221, 9209, 7367, 8321, 8319, 5019, 8333, 8334, 7378, 
           7381, 4224, 9007, 4238, 9232, 9006, 7430, 9407, 9408, 7922, 7916, 
           9406, 9426, 7918, 7920, 7919, 4521, 9021, 4522, 9630, 9020, 7921, 
           5502, 5820, 4505, 9150, 5587, 8475, 5117, 9703, 5118, 9704, 9688, 
           9689, 9736}], 
          LineBox[{5268, 5736, 5269, 6846, 4744, 8679, 8680, 7611, 8676, 8674,
            6792, 8658, 8659, 7567, 8663, 8661, 5182, 9068, 9069, 7558, 9064, 
           9063, 6146, 8564, 8565, 7511, 5176, 8566, 4702, 6136, 7472, 8842, 
           5148, 6756, 7889, 4514, 6752, 7887, 7886, 7884, 5485, 9682, 9685, 
           9734}], LineBox[{7362, 6057, 5048, 6679, 5674, 8311, 8312, 8300, 
           8309, 8308, 6070, 4232, 7410, 7359, 8396, 8395, 5679, 8402, 8404, 
           8384, 8401, 8400, 6089, 4247, 7439, 7407, 5101, 8447, 5687, 9662, 
           9665, 9664, 9666, 8449, 5103, 9472, 8448, 5479, 7876, 9560, 4511, 
           6726, 9399, 9398, 7878, 5480, 9732}], 
          LineBox[{7579, 6161, 5238, 6815, 4718, 8592, 8593, 7527, 9284, 4281,
            4421, 9516, 9518, 8579, 8585, 8584, 4709, 8541, 8543, 7490, 9269, 
           4273, 4416, 9508, 9509, 8533, 5161, 8535, 4692, 6120, 5141, 7158, 
           5142, 6745, 7041, 7040, 6741, 7866, 9655, 7865, 9657, 9656, 8979, 
           5470, 9557, 9556, 9610, 9680}]},
         "0.28200000000000003`"],
        Annotation[#, 0.28200000000000003`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkL1LAgEYxp8GpTaz8Fvw9JzCUJduNHCtIdAyKFF0UdChUZxcxM38FxoE
dzc5LLA2cbZR56J0c/Dn8OO5597n/bgzys27xpGkZ2i5pKFXGoSkEbrxS3+Q
dEuNiNSEOqxNaQXmKZmY9A9TesZn0gt1i/wHusDb6Bz9IX9B/gQ9hl/yn9Rm
kCGfCkjXqB2Xvtht4a8gj78HPzuCEADnubQLSg40e8gx943bv+m7DEsJiByy
1E00DgbEIAolesqwJf/EzjbPRbRCrQoP9BfgETrUbrn3Brr4CjPnBjejS7SG
9nn/CgNI+/hubimQn+BDUe6AHvOnzHqHmof/Qy3H3RP8HumTOAw=
           "]], 
          LineBox[CompressedData["
1:eJwVkTFLAnEYh38FNdRi52VZFlmIBY21mBoNEUUNBmZjOrSohUtEW4SgX+DU
w6gp+hA1JHFKW0vtNWk4aE3l0OPw8PC+9/v/3/fu/KnT/ZMBSWlouCTXpGRN
SW5s4zIkPFLTL7XgeEaqgEPWJFOht2tKebyHbRwjX8I71BtkM5CFYfJH9Jfp
H+AUJGGbfI45cYMZE9IS2TvuD41J0VkpAsV5qQAmZ40FKUhmEd7Ir3PW8LEz
3I5LK3gVovT/3NIL+R7+npZ+4J1MF3dglDtG4IzMDf1DnIBP8m3mfvTPzUmP
9B7gnp2uA+zJsyr+wkOcL5NxyFp4kLkF/ET9yh41XKS28RZ3XDHHoX+JN6nz
vEOI52tg9ffGYfDwPepe/gtckHnG5/gX/wNDJEKh
           "]], 
          LineBox[{9717, 9709, 9725}], 
          LineBox[{9746, 9699, 9654, 9694, 9741}]},
         "0.235`"],
        Annotation[#, 0.235, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVj7tLQgEYxU9Qu1qaplHSw0CiIUgcHITM6lJDgwS6lEObjxqqwaW2xlBM
RAULon+jO0hkj6WXLjWGs0sG9XM4/L7znXO/e693N72VGpCUQjsWyRiVTBd+
WDpmzsA7vN0mhSalHLu8RzqF52RdMjfZypR0YpfqZJfoCv2S9dj/oGe8Sf+M
GzVYhA34wb6FSvg2zHHjqd9HQ/hB9EWvgf+Es2PSC51F9lVohRVogT6yOfSK
v6f/gK5npEdoTku3KMK33rBrstuYkI7gIfrj9hv/tE4e44YB3/EJ5jjqMEfG
pWX0zewfoeuQwlYpwN0lFCWbZ5/0Sns8fwENfAGuwQXeG6W/2u+iDP1N9mXy
NP0C78niHU4yuM39DlkMlsgO2NnI9mERH2Ruwn9IWkUz
           "]], 
          LineBox[CompressedData["
1:eJwVkD1LgmEYhY9/QDQ1yxQ/mlxyEsRBh3RoM3cRXiGMwI/+QUOBmwr6C4TA
NR0kWkxtUsSaosC1QAcFIaeudzhc7znnfu7n4Q0a5WzJIimHljapeCSNfNIQ
XR9Kbaf06pFqB9JJSIrR18mu6BpwQHdP9xWUbvA98xz8xD/QTaGBr5EX4Awf
N8+fstsl3ZG3YAH/55b2KEq/g5d0WbThu8vbInynuPcc5dmd4d5vOj95kiyB
0uQX5B/kVvK2ec6OyH8c0hv5L5zAMRoFpAV+AN/hGJ6xZwjn+GevtEJr1Ge+
St4jN2Af3sIw8072P+E7zLww+wgrdBHesj3mX9F1yRp0TeTnTSvyfyuQPtQ=

           "]], LineBox[{9716, 9708, 9724}], 
          LineBox[{9740, 9693, 9653, 9698, 9745}]},
         "0.188`"],
        Annotation[#, 0.188, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkD0vg2EYhS//APWtLVWTRGNqI4LB6iNaCYOggqYGRiFisDRhYPMDJCaj
0NAgQhj5CwyGUmH1Edc7XDl3znPu8zzvG5tfTa9UATnZC0G0AXrbIaJ+NsO+
3lojfDhX5Mh5oxouw3DoHGqBRC2UPetWl9zNSVZeOuFZ4jWw7s5XHEruLXuW
l5T5C7UkRamYfZcu8wXzb2ZvvWPQXI/3JH3Tr7k/+Zayb/tRx9sgLckoTKgZ
CcdgRp2VIf2sOif9+q11MBKx13lApu3ftH/U/jHJeHbi/Vt61+qwb9rWezB7
L33uP6pPsqO/KzfmEk366pT5U736Dv+PFILvtGvB7nN1US2qZ5Jy5yq4J/Cd
D+y+cz52Z9LdvN6rXf+R/UI1
           "]], LineBox[CompressedData["
1:eJwVkDlPAlEUhY+JCYk2sgkSVrcCOwMUEgLEhEWmotBIZayNo0JJRUVBI6iF
sjjKv6CyUSyIjYU/gmin2PlZfDkz55533303cmyWT+ckmXDnkna80uaq1HJI
XZ9Uw0vh3QaklyXJsEtt/A648a/QM7IWWlmWPiPSF5jke/DKGS85C+8BbmAI
j1Am30cHkCN7DiPyNvLV/7th6pEO6H/B9z4aJ5uALbLRdRSSzJQNSmmohKRD
6NEnjh/D2wYDrwQO8k9ghx/4hRnsURtsMCfcQ5K7xmvMD0VqBcjDu1sKMIsf
5uEyzD7gw88u0A70nfTjXAne8ItoAZq8JU09Axb+LpoFH3dNVtgT+o02yF1T
P+ENdb6P0Cr/i+zLpPczmRlvW+CsQb1G7Q/EXEAt
           "]], 
          LineBox[{9715, 9707, 9723}], 
          LineBox[{9739, 9692, 9652, 9697, 9744}]},
         "0.14100000000000001`"],
        Annotation[#, 0.14100000000000001`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVjztLwnEUht++gdq/0jDLDGwwHaJyKoiEpoqobOmioAZBBYFLo9GWltYH
cGjoAloUiFRCt6n6CE2BWg1CTi71OLw8533POb+LM7w5u9EiaRutm6QDu7SF
/D3SCLK3SzWbZFikKox3SBVYRg6zlGI2iU7Ik63SD7mH2TV28/hVmIP9nBOh
dkNLp3RFlmXnEprw19TfnPOFCuiVvMj8APP38B1/Ad/gHXxg/rH5FnwDX4Z/
fZKXNx3zDxv1TLc0yVuGHPwF+ZGLfIl8mnwcP4ECyEt+yl6NM8eoR9FUlzRo
SHWyXxRySZk2aYf8CIbxw/RfnNIKTJAvw2f8Ln9KoQjeY5Wi8BCf4F5zr+Qj
C3LHDTv79AyyPXq3zKTxsea/6ZVQiNkP3vZJHaOuMnPG7BM8hwvsLqIK/Xk4
h/4BvIBIvQ==
           "]], LineBox[CompressedData["
1:eJwVkLtLQnEcxc+dupVDL7Pbw7qlS4MGLQkRIfTCSm3rMUVDk8E1yMagRaox
KHK4ONT/UEQRGBLRUtCoQbkFQQ+Xgj4Oh8/vnO/5fe/DXt1YSBmS0uipSVoK
SHc9UrBfCqC9FumkUzqARTjaId0yf6Q7xtkly7RJPs7bMI9fbJc+bGkLn6Kb
QxbzTzKHPft0ksy6yBxmaTTdLA0FpTh5jl4CunCd/hoM42P0Rni/CIrSj/Gc
EPlg7T6aQe8+OvQjaKVXmuP+uF+ahct4g34cTuGHySfhPP6nT/pGl9z/gq+t
kod9b/CC7By9dEtlVEJFcpdeHh7CAnwm/x2Q/pDBN57hT5HNe+56JZOzn+dN
0M+y76i2g+wYRsksZg+WtInfYe7Ae3yS8xW8Rg3suoEmLMAq/6Geu42owneY
sA79A9WbQ/Q=
           "]], LineBox[{9714, 9706, 9722}], 
          LineBox[{9738, 9691, 9651, 9696, 9743}]},
         "0.094`"],
        Annotation[#, 0.094, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNj70vQ3EUhl8TlUjUR8vNbXqvstBNxaAJgxho46YWMwt6aaQkJbHZJE1s
vqpIqMTHX2AxGOhkITXYBCESIqYqz/Dkveec97y/c+2JVGKuStIKOPVStV+6
b5dK8BSURhqlZ/THK122SrPUHp/kogm8ZfpeS0pTZ0xpCSbJWWWWQt9CUp7e
EJ5BCDTwBnWQDAv+yKxAFn8MbxzumDvoKOyTu8NeDh7pb6Nb4DGkF258hQPq
IziEKPm1+LrJjkBdQFrnjlvyd1EDv0lPTVIXGZ0wACXmD+Cn32tLzR1YIMr/
FdgLs/PBfJz8RfwxspP4XJiCGZiGmhbpAv8C/mE4pleAMfxn6Dnk4BROwMRf
xL+H1+A7Tf4a+fPoJ/MveIcebolAnHtu8Dv8R56dZe79Zp7F38/+Fb0+dIP+
NTlJ3g21SZvURWY23xa4eH6Z/wMuA0qk
           "]], LineBox[CompressedData["
1:eJwVj79LQmEYhU8QNWX+iFLrlloElrZUBpVBrQ1GW4k30HAJkoZIwYaiWiwI
+gfChoYIAyOxJaSmGhoaGyRaUoPwP+hxeDjvd95zz/ddbzy1ut0maR+aVqng
lL7QuiHVoNwjrfmkW7v045buOSfJfLOLo9f4Q+wv8Kt4g8wGTLKzoN1Qwrej
Vjgkf07PARokU2T3zn1jzBX0mPMRvHmlV5ih9xl9gSz+8oj0RC5DRxFdwYuA
OSzFIEpvmt06+teHzxyDT+Y5OuZhFpz0LuEvwhU9IZsU7pXa8Y3Wf0Ae/4Pv
gmQmoMK8QG+AOYw+ePg3qA1InbzrhLyfngbzL9ywu4MChMib6AaUyTd56x55
H/ku+ixwSf84ORvzKG9JkN2EHPlHSJPPk5nCm4YAnDnoRt3k+yHHeZfMKVp3
SQ76Othvcd6ho8q9Jj0u7i2x/wdmgEc/
           "]], LineBox[{9721, 9705, 9713}], 
          LineBox[{9737, 9690, 9650, 9695, 9742}]},
         "0.047`"],
        Annotation[#, 0.047, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwV0D9szHEYx/GPCBIGWsKVXrnSBZUINpvJiMFStOdP9QZtT0s7iIVBUyYx
ScQoaS+Ui9NI/NkkJnubTkWbNDH5L143vPN5/nye5/t7fqXy4Mkrq5I8QP/m
pNGWFFqS+d3Juq1JRe34tmSAvtYbEVc2JXfbk6q4tTWpq7fQ7l3JAezD/J5k
DkW7luz6ikkzE/Yc0t/L/8j8S7WHdEp94/aky5tn9Gvy03Sa9tDnPLe9+4W/
jlqzh/38L2gdz5o+zOAt/33+gm/4Lv+Jya7kBz1i5q/6P/zCH/zGJzOPzXSK
S9jAvx5H+fvpZZRxERdwCedRwQBWb0k66E7sQBHtOOauKr2KYYxiBG381ZI6
BjGMIXzzHdf0r6PHf+vFORzmf6f/HjeKbqRvcNP+D7RXf1q9j35s1v3jGb0J
edkNd+jBQnJLvdCZ3JM3+F9hFmf15tzf5/YF+SmeE3jCv2zPmB3j+CxeRIV/
hTbsmRLP0qd02WyNru1I1uA/9+te9g==
           "]], LineBox[CompressedData["
1:eJwV0F9ozXEcxvEHNVNobDvnbM7mbMYoLuZSKXG1k06cC1lkqE3SmUiH8qem
5IIiF7tQNmUrf1Ou5dJc4Ipy4w53Lq2klte5ePd8P8/n+X4+399v4PT5+tSK
JDN415Us9ybnSsngYNKgD3kX6GJf8gFHNiTvZRaxj39vY/LFuVFIht3Zjlm5
j/jakeyX+TOQXDfnN71Bl+gx+eO4qu6XuUbnzblk3mv9urppxuhQUsWovSNb
k91Y0H+OZzgr36BTOCi/R/aNvQfkt8kOY0LvDCYxJt/D68VO2V14Kr9X/hPv
MwoooYiafDtdg37ZCh7Lb6Z9WM1vw0rvPUlPYRO/jDm5Hb7pAS2qCxjXP4Ff
nUmn+o5zFx3bknTT+7Jvi8lN+rOc/MB8JXnSwp1ZOofv/GV3puVW2fFK/RIv
cKvbu/Uq3h69R+7dNXNB7zYtt/6BGVda83hNWlQf1VtL1+Eyv4Ouxz//ZqYn
+UtrMhf1xu2tOh9yrmHJzqo57bxvvqON1vmH8R9jA1Fh
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVz7tPE2AUBfCrwcpAoGp41JCWRnwNoPI3QIVEIpjIoGUxxrBYJAacZHBQ
ymMATRgIRiakRhM6dMBQZ+qmiwMLqdHERRcXFv0xnJzv3nPOvffL3pu8VTgW
Ec/hxpmI4+0Rw3gxFfHtVMQcLsLf1oibnRFNes/UzXwr+BUMe4/KrHof0lu6
Ikb0pvlv4ylajfaP1kF7on5Km4X7Sbt5HuF5vABfeb9A5nTEIP8QlHjfyF33
Xj7ad07OTfv6L3Dj2YiTEN320Or6e/wb/NfM6UlHbHovnY+46I633h/MGVcv
yOfxIs6YkYaX7qnSP0HNnAZzT0ACLslvyQ9kInLQa3ZJ/Yv2mbds9w/4Cdvy
ZXinX1H/dtsfyJpxwF/SH5O9C3fgslvr/v4d1uXWYMYtr/HVo7/ABSjK9eFU
m128c+oCT9GOKXyFljSrQntAe6z3kJY3q93u9/o5vY94EFfxLiTM28ETMv36
BZn/l/VPTw==
           "]], LineBox[CompressedData["
1:eJwVkTssg2EYhY+REJdIXZuqELq5jIhIOklI1N8OpEvbxCX8JNJKKqGLmcWG
QbWEpKEuW2syuAxILBKExCZRk4TF8w0n53vfc97zvd//u0NzPrtI0ip4rpY2
HNIL3N8gXVZJhXrpGxzWSl/wAVyokPbgV/jDKcWZOWfmE32fGV+zFEE/phdD
y8JvaCm0OrQ16ifmajg7QIfxoluVUhj/GedTkMBfil4GMvj9LVIAtOFPUK+A
ZRAkbwl/HOTc0hj1Iv1xOE89S86ES5oCkyDP3iVk9JHVC3pAl5lhPgbKGyUv
uwyxSyf99lZ2hD1wMXM55sPkREAITJOf5R4LzxE8CnfjHSTDIiNAnabvh0/g
JjJ22S8JouCP3i8I4k1xfxq48DhBkvMwObfcOcKeO+bd5PzgX+feO/Qtai/e
Tdgmw8P3moEf0bbpDaA9cL437+P8TpYNX5E1D9/QvwYZ8sR/v2Bmwfxn9H8M
eFKf
           "]]},
         RowBox[{"-", "0.047`"}]],
        Annotation[#, -0.047, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNkDsvg3EYxc9LKnFraalLGlqthEYMLrNQiaihIpUQLNUOlVYZahAJ0r4k
lU4sDDaSJnWpWnwGO4uFxIapFgnxG07O85xznvP+W08kNbduSNoHK01SyiUF
2qSHDum7GR2uwCX4DkzhrTqka2YneoK8xSnF0MbwonAZb4M5Tl8OP8n8jmaz
S0XYCve7JT/oBSY3Lz7JRV87XYfsa9wcwK/kz5jTdN3TZYJFbhaAj2xDp9RH
3ymZeuY64Kbnyyt9gjL5Aj23+DcgS08135rslka5G+iSRuAAexX6BDzM7kcf
gsfZDfQMd0Xur8AlfW/0XsAh3nGCZuG7NcDLm3pALb6H+yD+DCiwf/CeTXry
5PfYd4GV7DY9y2hLwE42zb6D18LsAH/8nnP+h1/4EQ6T28KP0BVinmcOg59W
aZZbG9oxuUY4A0+jVfBM5ix4pmcQfoLzsEHuCM6Bf/sDRKU=
           "]], 
          LineBox[CompressedData["
1:eJwVkE0ow3EYx7/igDkgSRP6r3HB0ZwsRZgptdLmpYi4kJX8vUzE2UvJ7pKM
g7XEzNvZbf8pF+VAyEEcFCURnx0+fZ7/8zy/72+/GYNB33iGpCV4ypfey6SJ
EunPLsUKpW88Vyx94E8IMntl5w1M6mt603izSArhJH0L/AXUzCxoop/C6+Td
pDPIq3FItbDFbgquoIW9Vlgky4N36EWgkyxXpVQPX4b0Cz9gkrdK3hQ22N9l
N8kbHNTHzP3kHOAA7uJOLzlHfMdhuEIa5VxbuZTg+wS62RuhP0a/nf4pvTO4
gHOwkZsHfezNcNcshMBJz+Lefeoq6nnOr/G7FnAub7RBjFkOzoZqdg6ZL5MT
oF7BvbgHBpxSP9yy38GuFyLkPLI/yRsesInv8R0MceYFx8nYpk7gPfyc/u9w
Fu/IhCi1q1Sqg0vymvEGOY04jN24Af4B7a5TPw==
           "]]},
         RowBox[{"-", "0.094`"}]],
        Annotation[#, -0.094, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkT9LQmEUh3+CTSZkdZVQs/yTRYVrIEgGgZBKqdXUIgRZoR/AcAptygoq
QXAp8k5q0PeotgjKaqm9Idp6Gh6ec3/vOee9VyfzpUzRIqkCsSEpMibNwTzI
JXlGpAG84JGsOIWTYKOu0VOFZ4d0jn8M6RT/4jo+hlH6mjjLnix1Dm/iDXgP
SG9QZp9zQjLAMiw90j/olOzwQH0PW/R7OS8zb9J/gE/I6tDluQNn1H7mn+gP
4BT9aUjCNf1RnxQknxmXVsnWoE2+SB4inyXPkF2FeFfcwSbn/SDvCetkOZii
94U7wviCO3vcfQuX1A04ZKbK8yff9gVufp9X+vtQ4NzO3Ae1i+8Ls28atumv
wRHs0bMPefaU8A5ZAQz23DDXhhi5ib/J7rCVXV3cgyhnu/97IE5dIVvCCfYt
4xXyNP+1jdmWX/oDmzZE0A==
           "]], LineBox[CompressedData["
1:eJwVkE0ogwEcxp83ZdeR3mSx5qNwoHBwVmqbi0bh8r4vR2pzWM1YCinXUa6Y
ZKG1j3Kx05RcXSYfJcoRZWV2kd8OT8//+f+f53k/fAuRUNiQtAaMJsnskL7d
kgveN6WXFqnQKo15pDw8BD+yS3IbYR4G183SR5tUggfQJ/hE/oueA+a3dukV
xMgUyDrsbODvlDLoZ25B5gA4puOSrhQ8h+eB2xM9M8x55hzIgh1yfex6wQX+
bfQ8/Q7IoBPkG+lzgXP8091SxMt3sp/g3VbhMHqK/RIcRwfYr8CL6BD7NDmD
vIBN7xm9Me5dPHOD56XRk/wzi9sWuuaTNuE/OIinzHvf0eFn3iN3in+3/o/o
GwT94BD/aI80S88yPSn0OP4j+B7/OvM7PRV64swN/N8cHWVuWfgHrta/l9sV
mQqzRdcn/gR9RXZRbjX2v+CG/C34B1uDTr8=
           "]]},
         RowBox[{"-", "0.14100000000000001`"}]],
        Annotation[#, -0.14100000000000001`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkT0vQ2EYhm8ag68o/RAH9VXCD9CeNj1qs2liaTAoicZCE0WiKFqDCYlI
KmEyCH6OVlJ1RAwWYrDoYHB1uHI/730/73OeN2dgKTWzVicpB/sedEi6RV/7
pJJf6nVJx91k+IVB6RJsskeyIlSoXyDYI0WHJcspOTqlGNqINkGoSzKh3C6d
oTFmVvnGNOoht/Gv8K/hD7+Vc4HaIPtk9hdkmB+n/5taHdIc2Ts7jXHexjf6
+S7+E/favJITStRFSNC7CFn6XPh5Zh3BOd46ewaZYcKITwqjm7wrhKbJIqgF
o2RRdItsAt0gu+B+hfmHzF2mztXew3yD/cv4z5DEb2avN2ovmZ898/SNM+OD
/VfIW8gb8Bfwk+xl488y382cG+4F6DHhgfoe6pnjgAT9Vu1t6B3+D/0ZdAci
+GGYZ84kuou3B6f8yxOY4s4B5183/4RzFU2jq7zzH7hhSHI=
           "]], 
          LineBox[CompressedData["
1:eJwVkU0og3Ecx7/YnBESoWEnOTy4YBdRDsZ4Vm67OLh4HRcsmc3LUcnKYbLy
OEwWc6NoSokciQkXLzcpOar5PIdP39/r9/9//o9reNKcyJMUgXiZFKuX0uhS
HTX4LZVuq6R16hnyCxiFDrfkgWt6N9AFnZCukAx0pFjaKJfaidvgskRqQh/w
s5jJVUsJNEP9vVL6gG3yOHwVSVvoM/rK3AscsufjXIv5AL0D8m7yFNqDJqgf
4bGDDtG/ZyfLvknshzXmBtBVNMWcm9jJnp97zjdIDuL+GilYK01BAblJb45e
PrGX3jj1Mci5pEF6+5yRBB9ey/j2oV545Nw76r3EFm8U405JztxEDfsbmJ3B
Zxed5o2C0Ep9j7wRbYFmWGH/E68wGoEnPLJwjM8i+Q9nzNpvyJ6Dt13Ax4kW
2jH1kD3DfIC7vuHzzfwpvidwxs4fvTDfdU5u8M+v2IuS/wPY4VSl
           "]]},
         RowBox[{"-", "0.188`"}]],
        Annotation[#, -0.188, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNkUtLQlEUhZcmpWaQpkUo1zdaQYOSIgghyObdIOgNkSgUGiY0Cq0G0WMc
5CSC7MeUNG3QHUTRMCiiJg3sG3ysvdfZe51zNbpZNks2SafQDEj1uHSHHqIu
1B+SAnARlM7BiRel70JP6IuGVPayT30Gu3Ack3780sig9IsOodmklEZb/dIj
RPoki4xpsrLgGZDme6UFai/1M5lzzFvoFdqAP+ZN9oKcv+B/hKVF+hV2VsFk
f4mzPJriLA0G77P7pGHqN77piLlQhAxw4D+R6+U9Pjgga5S5TvwkewYzYajh
j+E78VP4Ebwo1PG3uM+Fb5HjJyOGH4cN7nnnvnH23Jwn2JugriakDFrkjQV2
7cx2QBtvnTwHtcixwRr9JDNNsm/hk28uoV9oBr/AHcvkTFHv488y32Yvh37z
W7mZq+DvQTd9Fd3mHTtQo67wX93wX3k4u0Z70Ae0BfcwQ/+K5tBLdhq8/R+n
REQL
           "]], LineBox[CompressedData["
1:eJwVks8rw3EYx99zMyk0kl9jfh0o8mNrTrJw2oyDWobyB1BC+RHNj7lxsDCy
cjD5UVPmYqYWNycmDvwTmqVIvHZ493qe9+d5ns/z/WxVYxMD4wZJGyhSKG1V
SxcwADuhuUyqRM+lUhLZ8CzkVvhAHqiRFvIlf4V0XyutwzUUJ16Fd/AGxVA7
PSa8vzwpVSyl0btJ+oBv0Ma8E+IG2Ig2i9gLNREnCqQ6WI9C1PyWS0F4i++2
sDP933guYifyctaTIbstsWM38SB3H1K/YJZOqX+h3oHfhUL4kRLpAPbTO0LP
HHX75H307cFZ8mH8GRgkd+LvwmlyL76Lvh3yM+ZsQztzOzLi2+3omDsj0IZ3
BK3QzYwp+idRM7mHfV95nyHmJdkvTE87fpR5fuZ/4flgDu9gRIu8Ty685HwF
P4vYgEaZk6b2E13jJ5hzBaMoxfxs7m3h9+il1ke8jH7Ye56+OPe1chaDbfAJ
JtEjcpAb+W94YJiec/b8B7lQWI0=
           "]]},
         RowBox[{"-", "0.235`"}]],
        Annotation[#, -0.235, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkUsrhGEYhu9Rko3G98XEOIw5WDhkmFCkhLCyUM5CQzOZxWiIWDrtjA2x
9QdslR8w2IgFk4xIWWCBGTkUyTWLq/v5nve+n+89lPlnesMWSRvwZUjHbukb
PUFT6KVdisNhvrSSK907pVX0jN457LqkHWjKk4IlUgAqCiS7KUVYL0RPyR6Q
aaDfCAm8LUVSBj0f3xesd6AuvFab5EFN1IABfP1go77F34PvDn0qlZ5hmLU+
/I/UBphQzB7e0DBnyMGbpHaR/0A/YZnMEJlxemMQsEqV9KvAQTaTc1dTP3Cu
GjSLbyf9WuoIM71okIyf7CSMMGuCmTf4B+kb/PMHjxvK0/8m+4fOkTVZm0X3
PdIouWvqBFgcPAC8sB7kjK+oNz2fuVNQR+2DVjL1aBe9bsjGF8L/yx0uoH/o
EroISe45BW1korxFOzpPf5r9hKCZtT3e8wi22E8M3UbXmRmnXkM38UXhnTuI
s89OZlxxzhi+f9IJUns=
           "]], LineBox[CompressedData["
1:eJwVkc0rw3Ecx99TQu3APKSEPKz8CdM24+ZqTcoumvKUODhQazYlT78dhs1p
DpzI2VPRCjUUBynLBaEddiCtla3ktcOr9+fz3ufz/nx/rcU37Z4ySTIgb5Fu
2qUCeoum0fcG6QPy9dIvmNukcJV0h3cP2/Rx6KyVVpukFZjE/6mREq1SNX2W
vU+y7PgO+Ka3oV/oX6WUQUuYM0GkTkqxu4u3A1bmHunD+AZ00CfIGid7AgqN
0ghvHYXNZimERtEBstbRCGS4sUHWM5pi/gkOyOzH80APOV6+KcBuN7WH3Tg3
/OzuM+fC6wI3/hzeLNjpB9mZ4U17zNjoneAAg8w0t4LM+clcQPvYnUcDMIzn
gwfe4S3mQIgcC992yN1l9i/IrKAf4kaQ367oF/EvUTP+OXWWG8dojpxTtBy/
DJJkHBV7bp6Q/cpOL34p/1GUfonaRX1GfQ0xKzvoFmpw74V6DY2xH4UceU5+
eyNnjHcnqf8B0wNdYQ==
           "]]},
         RowBox[{"-", "0.28200000000000003`"}]],
        Annotation[#, -0.28200000000000003`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVkU1LAmEUhU8EEW1SIksrB22EhEiMamW1mRYVbWpjEUFuy6yNy/oLJlhQ
SuXKH2Abf4Huc6MQFbQrjJK+aKpnFg/n3nvOe+edmUAitbrXISkNVr90F5Rq
cOiWjkPSCXUGPUVz0EXGoo+5pJlhqeqRymQnvdI1OoVOQ4Oc0SfV8SvMF5iZ
9LfMO+ln6Zt4S+gyeAakML4XHYR1dsdhhPqe/BqZB/TVkN6gBXHyJv4j8wv8
S7DZ30vfxvfBEBh+6QNNmZIL75M6CKMQwPtC9/HceN/UY85doMi+K/hl5x9s
8LwQvg0/8ER+E/8ZLfJNxjmzzZ0TMEEdgRhnoqjFbJFv1k12izNt3v0d5vGT
9C32v8Acvc18l9kO3JA/QOvO3ZzvxZ4V9pzzL3rIn6EFyPL8PFpCj8jmeJ8a
dRX+ASCfSKM=
           "]], LineBox[CompressedData["
1:eJwNkb0vQ2EUxh8rCW2DKEHashutSC1EE2IRHQglJDrZVPRD0qu3VQwVHetv
QNJo46MfRokOojWISNuIwWAjfsMvz3ue57znPbnXseyf3WqRtA0LXVKbS6o4
pYBVOhyW7jgn0Hv0FkbpmaHe6JM24bxbyoCf84dNWkV98N0j2QakT/QNfwTv
uVNqUNfh1yK9o1/oX78UZ0aFPI13Bk76H6kN/Ci4qK+Zs8YO63A8yFtD0gm9
Wfxar/QKR9RJaDI3Rs8uPSY6zy4HqAENsgi6Q7aPzpGF0RDUyeLcT0CVeS9w
yXyTeoX+PXq8vL8IIfays9cFuUFeZN8O6iW+XZCsRB3Ft+JZoMD5h/l59AYK
5O34D9zPUbeyxxU6jTcFKWZ40DJ5Fn+Ssxsi7BGGMf7DBIyDyd0YBHn7id1O
yVPwD5k/T5M=
           "]]},
         RowBox[{"-", "0.329`"}]],
        Annotation[#, -0.329, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVz80rRHEUxvGjlC3JMHW7M0YhmoUdowxT1CyUlyREGSUr47+ThbVihZW3
hci7WShFNj538fQ9z3PO+Z17+xvNpf22iNigamfERBJxkotIuyPOcCwfcYqT
8gqdqw+7ePkRTuE03fVElOzc6tf4Y715HJbd67Xz9WxOfwEXKemNKOsXMKVl
9zfdKKofzK+YecQSfzUQkStEPPH5NOIZ+/hreYovfCJ/xSJ/Ix+098aveecd
h/gt76+6M6IepXH3y1iTz8k7zK2b//Cdrey/9Xf5T/+wjS2syL71dvgGXdjZ
w0v8ks9mb9GPuo6/OGPnDw/MNekfgzE0gQ==
           "]], LineBox[CompressedData["
1:eJwNzz0vg3EYxeHbzKDSVpOmVUYfRUKiAxGNNm2HTvUhvDTpwOQlJgbfAekg
kaCowWBFsYhBYtChg2s4Of/7d+6X55murhebIxGxSpGISOUjTtMRv8mIQSai
mY3443X+g53Ijqmh/piIWOMV+tKTMPvJS+pX2Sx/NtPH3mg4HvHCv/kwF9G2
50l+gO1TTn+eWvg2Fbw79uzJHvXVZyJqVHLnAt+ZiujhFaxMK/g53sLv8S07
Nilrzxm+a0/aO0VV/7oh6+pr4xlsknreA993w7t0K0/iD+aX+DU25s4lL6oX
6cieZX6n5wrvm5lTN9wY1Xsof8c6sgV8nv4BqmI8xg==
           "]]},
         RowBox[{"-", "0.376`"}]],
        Annotation[#, -0.376, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVzrsvA1AYhvHXwEyoapSmCbFIGFwWok1HTYS4DAYiDBKXf89gsJpULCYl
lSaKhBisfoY3T77nPec7p3p0uXXRl2RTmoPJ72iyjt/4I6vDyWkpuR9KjvGL
a5STHh6aD+SjkJxgy5lPfsmdd64n+/yyucu/yq55wLk33SLf4RZwj58u6r1d
qSTnU0kVxyeTCSzLjq6IZ7oSjukKOCLbuqr7dX+rSdf+OXtf7G/Lhv393u3w
s/yW+cb8pJsxP/NtafLXfB0b8qhfs+/hn+Yr3QpW3Wlxd1Lz9i3O83+jJy8p

           "]], LineBox[CompressedData["
1:eJwVj7lqQmEUhMcHCLghoqgot/FRLN1AkBjcsYg+gxZiIzY2Ilj4KCGFaKJR
QRGvC5i0QoqIJo1fiuH7Z+Zwzr3BXC1WtUiKoh+rVLZJEa/04pZe0ZdTSuF7
LikO+/CTbEKXxCfQxC454DsckT/4pSmc4j3kY+bn+Bn65cYCLtEb+QpefdIN
5bmdCUnNgNRCKfZk8XVDKtDleLfJOyhNV8Q36Ip0Jd5ddgW4N2PvmvcH3MIN
+uOuCXf/t8kN5ky+74i3susE9/gw+QGm4SMa8L9n5s/0T/gTXQV+kw3pqtzO
4y/0z/AONes7lg==
           "]]},
         RowBox[{"-", "0.423`"}]],
        Annotation[#, -0.423, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4170, 5871, 4168, 5865, 5867, 4921, 6493, 4559, 5864, 
           9175, 7952, 4558, 7948, 4557, 8164, 4915, 5861, 4914, 5608, 5607, 
           6488, 4556, 5858, 4913, 8163, 8162, 7706, 4553, 7943, 4912, 8161, 
           8160, 7703, 4550, 7939, 4910, 5605, 5604, 6484, 4547, 5856, 4906, 
           5602, 4907, 8159, 4543, 7927, 4542, 7930, 9169, 5850, 4539, 6472, 
           4902, 5847, 5846, 4161, 5842, 6458}], 
          LineBox[{4343, 4457, 6992, 6346, 6348, 5351, 7001, 5788, 5789, 5350,
            8086, 4815, 7775, 8813, 8817, 5352, 6352, 7694, 6356, 4816, 6940, 
           4817, 6357, 9321, 8089, 4819, 7770, 4820, 8090, 9322, 8092, 4822, 
           7773, 4823, 8093, 9323, 6360, 4825, 6945, 4826, 6362, 7695, 6366, 
           5356, 8828, 4829, 7781, 8829, 8830, 5357, 6375, 4833, 7010, 5359, 
           5791, 4461, 7002, 6381, 7015}]},
         RowBox[{"-", "0.47`"}]],
        Annotation[#, -0.47, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[1], CapForm["Butt"],
           LineBox[{4167, 5863, 4165, 7951, 7953, 7947, 7950, 7949, 4164, 
           9174, 7946, 4555, 7944, 4554, 7945, 9173, 7942, 4552, 7940, 4551, 
           7941, 9172, 7938, 4549, 7936, 4548, 7937, 9171, 7935, 4546, 7933, 
           4545, 7934, 9170, 4163, 7931, 7932, 7926, 7929, 7928, 4162, 5849, 
           6471}], LineBox[{4345, 4458, 8812, 8085, 8087, 7774, 8814, 9349, 
           4459, 8815, 8816, 8088, 4818, 7776, 8818, 8819, 5353, 8091, 4821, 
           7777, 8820, 8821, 5354, 8094, 4824, 7778, 8822, 8823, 5355, 8095, 
           4827, 7779, 8824, 8825, 8827, 8826, 8096, 8097, 7780, 8831, 9350, 
           4460, 8832, 6374, 7009}]},
         RowBox[{"-", "0.517`"}]],
        Annotation[#, -0.517, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJzcvXncz8X3/2/fKyHZWlCpkJQtqbnITkiFkiVFK8oaCUmWCCnZK2mVKGu4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     
     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4268, 5197, 4906, 5159, 5160, 4592, 5904, 6633, 6971, 
           3976, 6634, 3975, 6970, 6969, 7265, 4637, 7148, 4638, 5444, 5443, 
           5950, 5949}], 
          LineBox[{4552, 5370, 3965, 3886, 5798, 4634, 5944, 5946, 4000, 6697,
            7156, 7157, 6711, 7264, 4635, 7147, 4636, 5442, 5441, 5948, 
           5947}]},
         "0.9940000000000001`"],
        Annotation[#, 0.9940000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3753, 4866, 3752, 5505, 6681, 6680, 4232, 5156, 4581, 
           5903, 4582, 7133, 6626, 5507, 6128, 6127, 4050, 5198, 4051, 4907, 
           5196, 5195, 4933, 5219, 4291}], 
          LineBox[{3894, 3972, 5399, 5400, 5440, 5439, 4580, 5403, 5945, 5943,
            4633, 6679, 4553, 6597, 6600, 6599, 4839, 5371, 4182, 5087, 5780, 
           3874, 3957, 5348, 4534}]},
         "0.923`"],
        Annotation[#, 0.923, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3780, 6852, 5558, 6194, 6193, 4069, 6161, 4267, 5542, 
           6847, 4775, 4774, 6160, 4266, 5506, 5540, 6837, 3769, 4908, 5164, 
           4870, 7222, 4871, 5158, 5157, 4032, 4867, 5508}], 
          LineBox[{3873, 5779, 5753, 6578, 6577, 4831, 6579, 4536, 6573, 4535,
            5086, 4181, 6598, 4550, 6596, 7128, 7127, 3964, 3885, 5127, 5128, 
           5402, 5401, 4849, 4850, 5815}]},
         "0.8520000000000001`"],
        Annotation[#, 0.8520000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{5161, 4868, 4869, 5163, 5162, 4758, 5165, 4235, 4872, 
           4234, 4909, 4052, 5193, 5194, 4913, 4912, 5201, 4934, 3778, 5556, 
           5541, 6190, 6189, 4782, 6192, 4290, 5559, 4289, 4959, 4086, 6242, 
           4320, 5584, 6862}], 
          LineBox[{5404, 5130, 5131, 5398, 5397, 4200, 5369, 4551, 5129, 5797,
            4838, 4837, 5366, 5367, 5082, 5081, 3872, 3956, 7124, 7125, 6572, 
           6576, 6575, 4162, 6537, 4510, 5754, 6934, 4820, 4819, 6536, 4509, 
           5729, 5752}]},
         "0.7810000000000001`"],
        Annotation[#, 0.7810000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{5256, 4982, 6237, 6238, 5585, 6240, 6239, 4789, 5238, 
           4087, 4960, 5557, 3779, 3907, 7057, 7058, 6187, 4288, 6191, 4070, 
           4935, 4270, 4914, 4271, 5202, 4776, 5199, 5200, 4911, 4910, 3754, 
           3895, 7049, 7050, 6129, 4233, 4874, 4873, 5510, 5509}], 
          LineBox[{5311, 3944, 3852, 6920, 5730, 6513, 6512, 4144, 5326, 4145,
            5038, 5330, 5329, 5060, 3871, 5777, 5750, 4532, 6574, 4829, 4830, 
           5778, 5083, 4533, 5347, 4180, 5363, 5364, 5085, 5084, 5368, 5126, 
           3893, 5812, 5795, 4578, 4848, 3971, 5814, 5813}]},
         "0.7100000000000001`"],
        Annotation[#, 0.7100000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4236, 4875, 4033, 5167, 4759, 6131, 6132, 6130, 4239, 
           4915, 4053, 6164, 4269, 6162, 7053, 7052, 3901, 3770, 4936, 4937, 
           5221, 5220, 4783, 6199, 4294, 6188, 4293, 6198, 4961, 4962, 4318, 
           6235, 4317, 7067, 3911, 6861, 6860, 5583, 4319, 6241, 4100, 6287, 
           4347, 5610, 6872}], 
          LineBox[{4579, 5125, 4199, 5396, 4198, 6594, 6595, 5796, 6951, 4836,
            4835, 6593, 4549, 5775, 5794, 3884, 5080, 5346, 5058, 5059, 5344, 
           5343, 4161, 6535, 4508, 5751, 6932, 6933, 3950, 4818, 4507, 5726, 
           5748, 5749, 5037, 6510, 4479, 6501, 4480, 6511, 4810, 6509, 4478, 
           5697, 5728}]},
         "0.639`"],
        Annotation[#, 0.639, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3756, 4876, 4877, 4238, 4878, 4237, 5166, 3896, 3755, 
           4916, 4917, 5204, 5203, 4777, 6167, 4274, 6163, 4273, 4938, 4071, 
           6197, 4292, 6195, 7060, 7059, 3908, 3781, 5560, 4963, 4088, 5239, 
           4790, 6247, 6248, 6236, 6246, 6245, 4983, 3794, 5607, 5582, 6280, 
           6279, 4794, 6284, 6285, 5611, 6283, 6282, 4989, 5263}], 
          LineBox[{3892, 3970, 4847, 4576, 5122, 5810, 5811, 5124, 5365, 5078,
            5079, 5362, 5361, 4179, 6571, 4531, 5776, 6944, 4828, 4827, 6570, 
           4530, 5746, 5774, 3870, 5057, 5327, 5328, 5036, 4143, 5324, 4142, 
           6507, 6508, 5727, 6919, 3851, 3943, 7115, 7116, 6500, 6504, 6503, 
           4130, 6436, 6437, 5698, 5865, 6911, 6964, 6965, 3938, 6963, 7263, 
           4625}]},
         "0.5680000000000001`"],
        Annotation[#, 0.5680000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4240, 5512, 6134, 6133, 4034, 5168, 4035, 4879, 4242, 
           5170, 4918, 4919, 4272, 6165, 7055, 7054, 3902, 3771, 4939, 4940, 
           5223, 5222, 4784, 6203, 4297, 6196, 4296, 6202, 4964, 4965, 4322, 
           6243, 4321, 7068, 3912, 6864, 6863, 5587, 4323, 6249, 4101, 6281, 
           4345, 6277, 4344, 7072, 3915, 6871, 6870, 5609, 4346, 6286, 4104, 
           6338, 4379, 5649, 6884}], 
          LineBox[{4450, 5306, 5295, 6983, 6982, 5936, 4626, 6674, 4587, 5308,
            4452, 5476, 4451, 5307, 5021, 5725, 5724, 5695, 4475, 6502, 4809, 
           6506, 4477, 6488, 4476, 6505, 5035, 5745, 5744, 5722, 4505, 4817, 
           3949, 6931, 6930, 5747, 4506, 6534, 4160, 5341, 5342, 5056, 5055, 
           5345, 5077, 3883, 5791, 5772, 4548, 4834, 3963, 5793, 5792, 5123, 
           4197, 5395, 4846, 6624, 6625, 6621, 4577}]},
         "0.49700000000000005`"],
        Annotation[#, 0.49700000000000005`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3758, 4880, 5514, 5513, 5511, 4241, 4760, 3897, 3757, 
           5985, 5986, 5816, 5818, 6168, 4276, 6166, 4275, 4941, 4072, 6201, 
           4295, 6200, 7062, 7061, 3909, 3782, 4966, 4967, 5241, 5240, 4791, 
           6254, 6255, 6244, 6253, 6252, 4984, 3795, 5612, 5586, 6290, 6289, 
           4795, 6295, 6296, 6278, 6294, 6293, 4990, 3802, 5646, 5608, 6329, 
           6328, 4799, 6333, 6334, 5650, 6332, 6331, 6640, 6644}], 
          LineBox[CompressedData["
1:eJwVzz0vg2EYxfHTxSDi/SVaIiXBIvESu1EsqosBgxKLhPgIRhWfwGZSE19A
rCrsBLONhLnx6/DPue/rOufcz1OuHVePCkkqWOpJTvFeSj766GjySQuDlnhw
fx5JXtCFam/SMLvjuRhOJuTe+pNXXJvfmtfNzzGu935AXk+D3uDJuYk5PTX+
PWzxdujp5D/Ao3MTm3bb7T3K/JN0Civ8X2gVkwW+RezKzdPDseTMtyzTOr3i
WaVVukbX6QYquJT5lvnBtPssZtp+/1Ae8h72ZYq6Svi1+0OrO9mRPbH/Bwm8
Lks=
           "]]},
         "0.42600000000000005`"],
        Annotation[#, 0.42600000000000005`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3981, 6974, 5908, 6646, 6645, 4598, 6641, 7135, 6642, 
           6336, 6335, 4378, 6337, 5647, 5648, 3919, 7076, 4376, 6326, 4377, 
           6330, 4105, 6297, 4348, 5614, 6873, 3796, 3916, 7073, 7074, 6288, 
           6292, 6291, 4102, 6256, 6257, 5588, 6865, 3788, 3913, 7069, 7070, 
           6250, 4324, 6251, 4089, 6205, 4299, 5564, 6853, 4786, 4785, 6204, 
           4298, 5561, 5562, 3783, 4942, 6169, 5990, 5991, 5817, 4054, 5987, 
           4245, 4881, 4037, 5169, 4036, 6135, 6136, 5516, 4243}], 
          LineBox[CompressedData["
1:eJwV0D0vg2EUh/FjFNrSBikPbQ0+gb2J6CDC4C0qqXc27cBilNRXwGBrB5Nv
YMckbOJl9/INCL8OV677nPv8z3PnKW03FupdEVHDe3/Ec57xhu9sRHYgYrcv
4i8XMTESkR6KSKEH97hDkok4xKP7J7Rkr+1qc1n2RvZcfaK+4FN+sLvJZ+r6
YEQDOTuuzK7rb6CGLWzi1nyV17Bqtopu85fmC3pF5Dvz9pX4g+eHI2bkat64
6LyXRCzxPs/qz/GB9y7rrSCRG8Mojrz7Re4VU/hExXzLN7+c2/wj+4uy7KR9
Rf+qgB2kzKbRi2l3mU7N43zMFbmm8z+vfTJ8
           "]]},
         "0.35500000000000004`"],
        Annotation[#, 0.35500000000000004`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNkLlKQ1EURZeg2DkkcUpeYxvBD/ALbDRgm04cXlJEiPbaO1Q2Dl0KO7VS
Q1ACRm1FUCQ2FkkcQAhYGAWNq1jse87dZ7/z7ujs0kyuA0jLcQ9EorA1AJuy
Ltt9sBOBiV448n5uCOalNAjnciHlOBzoTQxDXN70hjF4V1PmZT1nJPT8oO9e
SlI3O6//zPyi3JnzaL9hf9l+t7qv/qm76q9aSMCUuU96q9LU37a/ZvaqxNwn
Kh/2g364dK5s9rV6I6dyJRV5lWf/Kal/TOrWh+bX1HFnG+p0AC9qSl0xJ1A/
R6DlfdJvbLjLl/W39a3v8qO2rCfdrVNvlyyaGcqJ3j3fYcG5f/IBP9k=
           "]], 
          LineBox[CompressedData["
1:eJwVj71LQmEUh39uTWlq5kcO7U6CW7YESpGDhtZgfuUU5t0iA+Fq/gk2OZfg
oLQ5BDmVYO1Wkm3S0N6i9Tg8PO855/ee996tgpEoWyQZELRKJnz4pLc18Ejv
eOGQ5vBIPdqQXmAF4jZpiHtkbpm14Q7GdmnilHaYP3Dv3CXZ2VuCV3Y3yZvk
bnAdB8i1yVWo49RXOIWf2ZPEl9Tb7EjBEbTI+uhn6TtxDj+RzbF/wP4Tajf9
DPbiA68U2ZT6zM+YFzlHyNtwFFdwjEyZWZSzgTP8VxZCvDeDMP35qpRmxy7n
Oplr+CZj8v0e/tcNPeZTel/wCVUyF8z3uPNDvb+8S92gf8o5xPsLznkowPG6
dM+O4nIOIvOHf8mZuAYJOIQOOT9vduEfFspCnw==
           "]]},
         "0.28400000000000003`"],
        Annotation[#, 0.28400000000000003`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVz7kuBGAUhuHDBdi3MAq1ncY0OkOhGEKnUokRmhki0aCgkYx1IpahULsB
jcYSFBLhEoRGKIjOo3jzneU7/zl/y+Tc6GxJRGSwVxGRr40o0N/6iKvyiN6a
iGtaXR2xrz6l/iK/qIuYEWeQaIhI64/ggadffk8LTREp3puyiDW+dTyZe8Y8
zwKyeOXN0UXzX/Z/4gVRGXGkflEVUaSl8gNaQo/pMn+Dt+rxwX+vdodL/i13
79q3g21sqG2q5ZF2U52ZbCKi9v8WmsOt2WZvn7n7RvyGc3GX2ru4k+Ya+ZHF
CYo4Rav5FTs66Sptox1ox4TbfswO8iX1BmgfTdEh/Wn/X7InQx/dmlQfkw/r
9fB9i8dx6PZu7/Tp/wGB2j/P
           "]], LineBox[CompressedData["
1:eJwN0D0rxnEUxvEjJErc7gd5ujEY8AIoMSgLi8cBd4gMIk8DBgYZ8A5kN3pY
MVgoM8lAJgxSvIBb+Qzfrv855zrX7/Rvnl0ZXi6IiAW8JCKeaiJe6Qv9ropI
pCPmKiPyyYiWuoiy6ohSlOAOt6iriFjHM/+p3f1MxAEOcW1vT9YZ3zl+9drl
jeiNYkxdJLcY8zLu6YaMQbNNOkyb+KtpTt3Nn6+N+MM0/w3/pH7SPIM0GvhP
UxFZeuT9Hju99RGF/P32BtDn1nH3LNpfQjn/pfmE3r69SZrDlV6e91Pug/oR
rWjDsdkX3eVvlr/Fl6VNaESXf3fBMyO/A1N6P259892JlDdX7Y7zrdG0ekje
B3bU73SIL6u/rT6h/7OXOYk=
           "]]},
         "0.21300000000000002`"],
        Annotation[#, 0.21300000000000002`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVjrtLwmEYhY+XVu93xci1poKCfkZaDa05WNJgtBVRoxbR4NaiuJgEQSo4
tVhDSxEuBWI5NUV/gTZVg9nQ03B4eM/53u+8E9sHqX2TpD10Y5M8bqkFy16p
hKoO6dwlGXbpGn/HL+2iB5/URov4d/jtkHSC32fu4r+gHnrCr4aZ+ScdkR6Z
f3jzSjaCp+wcBqQ8OqL7m84v9IksTukS/57+BhxjrkErrMMC7yP8E0YhNI7f
pKtH9s58xt8GnRXYwVuj741bB9wQ/L8Rb4P8GWZglP11eEVepLOPP0Af6Jh7
ZsjzZFtkOZiFFx5pGn+KfASHQekXeun0oRKdk2RFuMTOMkqiOXZXYAyukqd5
m2CeZd5kNmAWxqGZmxagBc5DE7xFf7IoQOY=
           "]], LineBox[CompressedData["
1:eJwV0L0vg1EYhvFHGQykH76CJiISxCISk49ZYigxYTBgsTBgIWFSZgYzYbTV
qAOJ/gNFWKUShooYJLX4Ga5c55z7Ps958/Yub8yt10XECkaSEft47o54Qbkz
4jEd8dsSUUPR/r4jooQG3OEWZ87PcW09mYr4aY+Y4IL9sft7shPe5y/ZJ4bk
V/J67zR6cxUl6y29nN42z3CPXoYX7cfdq3X5HizpF/XnnafkC5zmrH5F79Ls
YfkFJ3RPfX9CXo/AlH6F3/lNP2nmh35zJmLAnUE0tUasmdffFlHV+5blzepz
XpU/YDPrH3H5f637xNPm5HjH/pVv3Bkzo8i/Zsw4m8WB/FA3z0e8y6N6BTP/
ANiBPPg=
           "]]},
         "0.14200000000000002`"],
        Annotation[#, 0.14200000000000002`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNzz0vgwEUxfFrMUi09VIVNNHYCBORWCphQWLoBzCYtbVYWsJCW+1g8xpE
fAWrGBnEyuITkJgQIvEb/jnPOfc897lPbrVcKLVFxApOUhE/mYhT+kvvkxGT
vREPNN0TcSYvyp/5u76IF1rib+Tb9I1/lL/THf5JfjwYke+PWBuKmKX78haK
fJNWZFW7v9MRX/hEe1fEbXfEsj1VvQqmsYdddNhbpw0sYVi/Rgv6W3QTM8jJ
G3bX8ZFw14B7fDPl/Vd3JukR35Rn9af0z/3vuhvKyOLAzozOhntaen86l7oT
Znl5ze6EPeN8Jx3VuTAfo3Pm81gwG/H+Ij00u0LVc1N27fkfkhc3pw==
           "]], 
          LineBox[CompressedData["
1:eJwV0LkuhGEUgOEjgkaYsW+RSOwKlKI0NIiJRjE0RCUhoZS4ABcwmdGJREEp
dgoJbsFcgE5IiFgKyzPFm/c7y/ed8/8di2uzqyURsYyHJJojClzgp5qIRH3E
YiJiszXiuzaik8sbI8pQirTaDbcX6w0RX/jAqPyRfEI+iZXqiBf5ZxzKH6BC
bgn36utmTpu5wTvm5HEpPye+4Gtc4c5OZ3yOzxbz8I2s/hO5Mf3HnOJbvRnv
/zRF/GLXzCZ7PdrhT5xpi1jAPMb1n7o3UZwvLrFLSpxzf8Q/yHO3+12o9G6V
mb08yH2c4y2eVt/X2+POOhJ1vh9p5xm865n07isGnN94Cnt6hr2xbfYQ96tl
nf8BU4s8+g==
           "]]},
         "0.07100000000000001`"],
        Annotation[#, 0.07100000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{8, 2124, 5984, 7051, 6142, 6143, 5999, 6002, 6001, 7056, 
           6173, 6174, 6017, 6020, 6019, 7066, 6209, 2159, 6031, 7071, 6267, 
           6268, 6034, 7253, 83, 3164, 7079, 7080, 7028, 3827, 7027, 110, 
           6396, 110, 7026, 3825, 3927, 3826, 7280, 7281, 7279, 7224, 7225, 
           3926, 7278, 4114, 4406, 3925, 7258, 4113, 4404, 3924, 7368}], 
          LineBox[{212, 7282, 3017, 6614, 6095, 6589, 6588, 7126, 5075, 5076, 
           4546, 5790, 6947, 3882, 5074, 3866, 3953, 7120, 7121, 6560, 4523, 
           5050, 5049, 6525, 6060, 2189, 152, 137, 7032, 7034, 7033, 7092, 
           7091, 3187}], 
          LineBox[{3673, 5004, 4407, 3929, 6047, 6046, 6048, 3836, 6898, 3830,
            6045, 7272, 7271, 7190, 3928, 7030, 7029, 7031, 3835, 6897, 3828, 
           6396}]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwV0D0vQ2EYxvHbJBZvp9VqLewGi9RgMRpN0oTBB6BmJqNQAwPKgEVbs5gb
EiQSYSBC4hMcgxgk3n6Gf65zX9d9nus5Z3BuYWq+LSLKOC1EfOUi9rsjvul1
V8RoJqLWG7GHM3mFXylGPMlafRHnuEBLtiJblKWyW94d7nEpu8K6vIoH3iMm
7d10RiwnES/yZ3xmI9p7eHqXUB2ImNad0Cwy6JA39ZygjiFzg67a35DP2M/R
WbrF28SHntT5u/oT3/eqP0Nr5jf+sLnknDSvh19yjzq/gWOsOatJx+z89PtZ
5rx3C/j9n2VFzxPucahv3N67s3bc4wDbGNFxRP8AiNQ7AQ==
           "]], 
          LineBox[CompressedData["
1:eJwVj7lOQlEURTcdjUwyCcSIgjRArzGosYHwgMSEXqSHnkEFC2hMRCM0tkYZ
Gm2kUhPCD0j4AX6BRAsbF8XKume/c887N3hePi2ZJBUg6pe+N6S5XZrhgk1a
c0ln+HddmpB/eaQctQln8Scekb/hfeqlW9rDr9Qd8hpzXjhbmN3Hz2CQpWFK
9uGU2j6p5JBauIzHZO9wHZCacAj3cAd5Zt7iDiTgChowpP8SX8ABFJkzIOtD
jbl1qEIFFuzoYcdHdjli3p9XOsZB6m3oWqVN3v2AT9hxi8zMPDN3d3EcR3Bv
NRcbfH+id4c7YfDxTz9kOWfgh54ovWGcpDcFafIY2Q27GpxDq3dz/gcC/DUb

           "]], LineBox[{7347, 3823, 7367}]},
         RowBox[{"-", "0.07100000000000001`"}]],
        Annotation[#, -0.07100000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNjjtLQgEYhl+XCIVMMzunDIto6zI5q1lDaw3apJyxIYdCwV2hmtS9yT8Q
BP0Ad+koGKJo0gWalDZPmj3Dw/t973fdtrJnVy5JaYgEpOCK9LQkPa9L1VXp
YVky8QxwGdL1mnQD9aCUR3MQxt+CIvHIK9nUxmiJvMn8MbUWeoJO8TvUu9CD
Fnca3Ctwe0DcB4e7iz6pRv83c5d4F35phv8Hc7il/wv/EzbZs0P/C/0e+gfk
NvH+hnTOvSZxif/b6CvsUd+l/x7vDg7JD8Ax2Y9v8veUOMp8mfkZcQWNkcdh
CG8wp/eX2iPxD3vj/HjKPxPU4scYmkGT7EvBEbk7JCVQD7qAvjP7Af8SuD7s

           "]], LineBox[CompressedData["
1:eJwV0DsvRGEUheE9OhIzriPjEiFuUxNRimuGygRBQqGSEKNkFApG5xKtjkSl
0Ap+A4l/QCWikZGg8ijerPOtvfY63zkdq4X8ZiIi1pBqjPiuj3jMRDzhJh3x
XBvxxSsjm4oooqJJGA+4R4bX1iInX8Ynhmrsm6X4RV2nenZplv9u3kevzKd4
Odw2RIzRgtwo3aLjdJ6WmiM26iIO6DrNtEZcyyfNZ8yraZ6maIveV/2Xui+Q
cLczd/9NRgzw+zEiW6mrSteb+1XSTud2Omwnxzuxk9bV5Z98yB87H6HJe0s6
e9yhF93YszcnN4slu4tYwA++Mf3/ndjR90Lv7A/K3tNfuxO8Seybl+QP6Lne
Q8/bnpdlV/AHP7s4dg==
           "]], LineBox[{7346, 3822, 7366}]},
         RowBox[{"-", "0.14200000000000002`"}]],
        Annotation[#, -0.14200000000000002`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNzzsoBmAUxvHjk0Xu91yzsVAYxEAMRvqwMLGQgYlBmRQGA/pcFiyURZks
slBSFmJyi4lBISvlN/x7znne9znveWtHp5KTaRExjlRxxBp28zRlEVe5Ea1F
EdsFETs4KY+YLo144F+URFyiU32aE5EsjOjHjWyX7DXtpoO8Hroit4p7mT+Z
IbOG8eC9RzxhzluvvBf86jPzI/ZlP8w6oNn6NPkE0jFv9ru7b6jR37lziyz3
N806s/M5NtTrWMYW6sxpNL+eHlZEPMt840jdzvtSt9FPmqyMGEA/FsxqouOy
E3SMzmKR36Jfos10HSmMOEvwEvbLoFX+X40CO0zaccb5FC3UJ/m93h+Va3D3
R92HPWcddjnm/wO3rj1t
           "]], LineBox[CompressedData["
1:eJwVz0srhHEYBfDHShm5X2eUrCwsZazJbYOacdmR2blnJRuKrFiQ7FzKSmJh
MUaUUr6A8gUsGMnOHj+L0/k/5znnvM/bllvOLJVExBx0pCKuGyJeqiOemyOm
qyIS9RFT+Ls24pH+0BgxbP7hu/e+g1Pegv0tXPBs2yV1pSBPq67UD1/0T2iX
H5QZggFYkXnivamL6DHPmzN8C7jXnMVbSR01ESP0WbxpPtRdZj9q300v905A
Uv+5rma8z5O2+63glUlATn4Nz+Cmlog9njP39fiXTto4nnTPFS3r/y//mTYG
rVCEPrkD+of3hu+885fKvuFdux3oki3wzNI+3PXlziJOmyvctyA3wbOIK839
ut5h3fyKJ/iO9ZzAEazS8/gPbzs8jA==
           "]], LineBox[{7345, 3821, 7365}]},
         
         RowBox[{"-", "0.21300000000000002`"}]],
        Annotation[#, -0.21300000000000002`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwNz7srBXAYxvH3+APcL+EM5KgzGd1CdrdCKdcySQ6TOmfBZGKiLJzxHKVO
kcFipyxMLpPNQiwUic/w7Xlvz/v+fq2La+OriYhYQrEiIlkbcUxHmyNGsIkN
fFVHfNMfzGMBJXNTdRFz4lnMYMtcOhmRb4p4aIjIitcrI+7FT3jECV/BnSJe
qiKe6yM6eKfV69VSPIf8R+jDAPrxZuYV7eJWd9poC03RA942u8/4h+1c8a4h
eirfq4kYtHOfLpnvdq8HvTjXL7MzgTH5Mk9vY8Qk3bY3Y35CfRKXZjPqOf1d
uqy2Q7Pygt1X+tc4F3f685O4ix7p57FtPunOhXcOqf/K/5Dz9jTe+T5wZ2dJ
/Zbe8H2qlfvPP3w4Psw=
           "]], LineBox[CompressedData["
1:eJwV0E0rhFEYh/F7MjuawWBkJjXeihVjYeNTjJ2UUpTUWIhIFsRXUFiYwsxW
jRQLW2VtUjIbKy8rKwsbv1lcXc+5z/++z3lOYWm9VE5ExCLq6Yj53ogbXslF
LGMiHzGO/e6I6kBEDRe4wiXOcIJTJPCuJym7aU4bT3M+GzHJCesN3uIiT2G2
S29PRAXn+E3J9kU0eYxHW9/9EW/IyDZ4hAvqn877wmEm4ghp9UH1FF/LHZhX
5XbrUO/gmvV3Z8SCvjn3+HOHEpdlX9T37H/wq/qzTAOrZj+5z0PrbWTrWJP/
8U5D8sMo4Fbfrn9tqj86b8f3NpL2cmbkUZE5NufO3Htk1WbM+gemJTad
           "]], 
          LineBox[{7344, 3820, 7364}]},
         RowBox[{"-", "0.28400000000000003`"}]],
        Annotation[#, -0.28400000000000003`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[CompressedData["
1:eJwVjz1LgmEUhm8HTZHQ8rN0CZxaUvwCRaUhQ3AwcaylJaRUENwVdKhBUBBT
WqIhnNqKJpvc7K84+rV4OVxc5znnfs/zvGf3tWLVIKkE7WMp6Jc6OITT2IIz
2ITNcAATm3TlkrJwwSxyKsUgCu/Mlj4pQZ2ElVfawBrqdqlPvgfXfDsla3BI
AY8U52ylX8EPeABi3mKHEV9yb5M65+a+EykMhSMphdP7mv4NmMh+sNOGD3lH
md4zuQaZKn5hR53dj/SfYOaUuvTHzD/xEI/gFb7Z87Y37/uBLfk8//BL/Ud2
wfyWs4U33+E52X/4InfO3Tv3cixb
           "]], LineBox[CompressedData["
1:eJwNz7kvhFEYhfGDHjPWoCCEhn9AIdEoZUYUSCToLJkpJSSWQqsTUaG0NToF
/aAUIVHRaTSW1q948tx73vc7uV/fUnWqUpdkEstt6ElWeJ37sVlMyvzTmZT4
m8cKyS9fdyd//IF3jMhPW5NhPuJ9vMgH3QfakyF+dS9ytSuZ090rX3NexZ79
c/MLnOEKl/hqThbMFzGPoncUUGlJts13sIVPe7v8zLP2yvpf/UuJZ3TfyCfM
n/hWfm+n1phM67nj8abkwXtqeHPe6JDbOfH9MUZ1PMrrdTTgQMch/gFoCzEq

           "]], LineBox[{7343, 3819, 7363}]},
         RowBox[{"-", "0.35500000000000004`"}]],
        Annotation[#, -0.35500000000000004`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3832, 5682, 3807, 5673, 5672, 6369, 6368, 4375, 6362, 
           6363, 5667, 6891, 3804, 5259, 3799, 5642, 5641, 6766, 6765, 4339, 
           6318, 6319, 5637, 6882, 3797, 5249, 3791, 5600, 5599, 6751, 6750, 
           4094, 5246, 5247, 4971, 4970, 5233, 4953, 6217, 6218, 6216, 4309, 
           6219, 4280, 5207, 5546, 5545, 4685, 6743, 4062, 5834, 6013, 6012, 
           6151, 4895, 4896, 4257, 5529, 6844, 6845, 4890, 5177}], 
          LineBox[{3833, 6896, 6706, 6707, 6682, 6684, 6683, 4623, 6688, 6689,
            6685, 6687, 6686, 3988, 4863, 4864, 4709, 4862, 4861, 6798, 6668, 
           6912, 6669, 5699, 6409, 6408, 4429, 6406, 6407, 5706, 6450, 6449, 
           5301, 6459, 6460, 5734, 6464, 6463, 4134, 5316, 5317, 4815, 3945, 
           3856, 5042, 3863, 6937, 5764, 4516, 6549, 4495, 5319, 4520, 5788, 
           4521, 6555, 4170, 5882, 5884, 3960, 3879, 5099, 5100, 4560, 5804, 
           4559, 6601, 5106, 5388}], LineBox[{7342, 3818, 7362}]},
         RowBox[{"-", "0.42600000000000005`"}]],
        Annotation[#, -0.42600000000000005`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4394, 5671, 4395, 6367, 4374, 6771, 4700, 5666, 4699, 
           6768, 5255, 6321, 4368, 5640, 4369, 6322, 4338, 6757, 4693, 5636, 
           4692, 6754, 4978, 6274, 4333, 5598, 4334, 4973, 4972, 5570, 5569, 
           5568, 4313, 6223, 4083, 5228, 5229, 4951, 4950, 5211, 4925, 6180, 
           6181, 5544, 4279, 4921, 4920, 5532, 5531, 4771, 4769, 5181, 4045, 
           6149, 6150, 5528, 5530}], 
          LineBox[{5931, 5932, 5436, 5935, 5934, 5933, 4624, 6673, 4853, 6797,
            4727, 6661, 7143, 7144, 5483, 4755, 4756, 4710, 6783, 7105, 6782, 
           5700, 4453, 6440, 4430, 6455, 4457, 5707, 5708, 5709, 5024, 6924, 
           6923, 5735, 4486, 5029, 5028, 6518, 4490, 5762, 4491, 6519, 4148, 
           5337, 5338, 4822, 3952, 3864, 5070, 3877, 6946, 5789, 4541, 5073, 
           5072, 5360, 4543, 5097, 4186, 5383, 4187, 6602, 6603, 5805, 6953}],
           LineBox[{7341, 3817, 7361}]},
         RowBox[{"-", "0.49700000000000005`"}]],
        Annotation[#, -0.49700000000000005`, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3806, 5261, 3801, 5645, 5644, 6770, 6769, 4343, 6323, 
           6324, 5639, 6883, 3798, 5252, 3792, 5603, 5602, 6756, 6755, 4096, 
           5248, 4095, 4975, 5235, 5234, 4958, 6220, 6221, 5567, 4312, 6222, 
           4082, 4952, 5549, 5548, 4283, 6185, 4064, 5205, 5206, 4923, 4922, 
           5186, 4900, 5180, 4258, 4770, 4259, 4894, 4893, 5179}], 
          LineBox[{5386, 5101, 5102, 4557, 5098, 5801, 5802, 5094, 3878, 3959,
            4833, 5359, 5358, 4168, 6550, 4518, 5786, 4517, 5043, 4149, 6548, 
           4513, 5763, 6936, 3861, 5039, 3854, 5736, 4814, 4813, 5315, 4133, 
           6456, 6457, 5731, 6454, 6453, 5299, 6438, 6439, 5701, 6405, 6404, 
           4425, 6662, 6663, 6446, 6660, 6659, 6672, 6902, 6901}], 
          LineBox[{7340, 3816, 7360}]},
         RowBox[{"-", "0.5680000000000001`"}]],
        Annotation[#, -0.5680000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4372, 5643, 4373, 6325, 4342, 6761, 4695, 5638, 4694, 
           6758, 4981, 6275, 4336, 5601, 4337, 4977, 4976, 5576, 5575, 5574, 
           4315, 6229, 4085, 5231, 5232, 4955, 4954, 5214, 4930, 6182, 6183, 
           5547, 4282, 6184, 4063, 4924, 5536, 5535, 6155, 6154, 4047, 5182, 
           4046, 4897, 5533}], 
          LineBox[{4455, 6447, 4456, 6448, 4426, 6443, 4454, 5702, 5703, 5704,
            5022, 6922, 6921, 5732, 4481, 5026, 5025, 6515, 4487, 5755, 4488, 
           6516, 4146, 5333, 5334, 4821, 3951, 3862, 5067, 3875, 6945, 5787, 
           4538, 6585, 4169, 5071, 4542, 5799, 6587, 6586, 4185, 5382, 4841, 
           4842, 5803}], LineBox[{7339, 3815, 7359}]},
         RowBox[{"-", "0.639`"}]],
        Annotation[#, -0.639, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3800, 5254, 3793, 5606, 5605, 6760, 6759, 4099, 5251, 
           4097, 4979, 5237, 5236, 5218, 6224, 6225, 5573, 4314, 6226, 4084, 
           4957, 5552, 4779, 4285, 5215, 4066, 5209, 5210, 4927, 4926, 5191, 
           4905, 6152, 6153, 5534, 4261, 4899, 4898, 5183, 4260}], 
          LineBox[{3844, 5296, 7106, 7107, 6441, 6445, 6444, 4131, 5312, 4811,
            4812, 5733, 3853, 5313, 3860, 6935, 5756, 4511, 6542, 4147, 5041, 
           4514, 5065, 4515, 5336, 4166, 5354, 5355, 4832, 3958, 3876, 5091, 
           3887, 6952, 5800, 4555, 5096, 5095, 5384, 4558}], 
          LineBox[{7338, 3814, 7358}]},
         RowBox[{"-", "0.7100000000000001`"}]],
        Annotation[#, -0.7100000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3765, 4901, 4902, 5185, 5184, 4049, 5192, 4264, 4773, 
           5538, 4929, 4065, 5212, 5213, 4778, 3906, 3776, 4956, 3787, 6859, 
           5572, 6228, 6227, 4287, 6234, 4316, 5580, 5581, 4980, 4098, 6276, 
           4341, 5604, 4340}], 
          LineBox[{3888, 3966, 4840, 5380, 5379, 4183, 5357, 4540, 5089, 4539,
            5069, 4167, 5349, 5350, 5066, 5064, 5335, 5040, 6538, 6539, 5757, 
           6541, 6540, 4482, 6793, 4721, 6544, 4720, 5023, 4132, 6514, 4485, 
           6442, 4484}], LineBox[{7337, 3813, 7357}]},
         RowBox[{"-", "0.7810000000000001`"}]],
        Annotation[#, -0.7810000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4262, 4904, 4048, 5188, 5189, 4772, 3900, 3767, 4928, 
           3775, 6851, 5551, 4284, 6186, 4068, 4932, 4686, 5571, 4687, 6744, 
           4286, 6232, 6233, 5579, 6231, 6230}], 
          LineBox[{4556, 5093, 4184, 5375, 5376, 5090, 5088, 5356, 5068, 6580,
            6581, 5781, 4537, 6582, 4164, 5062, 5759, 5758, 4512, 6543, 4483, 
           6546, 6547, 6545, 7119, 7118}], LineBox[{7336, 3812, 7356}]},
         RowBox[{"-", "0.8520000000000001`"}]],
        Annotation[#, -0.8520000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{5187, 4903, 3766, 5537, 6157, 6156, 4263, 5190, 6973, 
           5906, 4595, 6638, 4265, 5550, 6159, 6158, 4067, 5216, 4780, 4781, 
           5555, 3777, 5217, 5578, 5577}], 
          LineBox[{5381, 5092, 5372, 5373, 5378, 5377, 4554, 5374, 5940, 5938,
            4628, 6675, 5783, 5782, 6584, 6583, 4165, 5353, 4163, 5061, 5332, 
           5331, 5314, 5761, 5760}], LineBox[{7335, 3811, 7355}]},
         RowBox[{"-", "0.923`"}]],
        Annotation[#, -0.923, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{4684, 5477, 4730, 6801, 6802, 6800, 6799, 4594, 6636, 
           4593, 6637, 6972, 3977, 6635, 6627, 6628, 5905, 4583, 5539, 3768, 
           4931, 5554, 5553}], 
          LineBox[{4723, 5486, 4732, 6805, 6806, 6804, 6803, 4630, 6676, 4629,
            6677, 6984, 3997, 5941, 3996, 5939, 5937, 4627, 5352, 5351, 5063, 
           5785, 5784}], LineBox[{7334, 3810, 7354}]},
         RowBox[{"-", "0.9940000000000001`"}]],
        Annotation[#, -0.9940000000000001, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], Opacity[1], CapForm["Butt"],
           LineBox[{3978, 5417, 3979, 5907, 5416, 4596, 5496, 4597, 6639, 
           5457, 4653, 5492, 4652, 6831, 6832, 6829, 4751, 6830, 5501, 5502, 
           5152, 5151, 4018}], 
          LineBox[{3998, 5438, 3999, 5942, 5437, 4631, 5497, 4632, 6678, 5458,
            4657, 5495, 4656, 6835, 6836, 6833, 4752, 6834, 5503, 5504, 5154, 
           5153, 4021}], LineBox[{7353, 3809, 7333}]},
         RowBox[{"-", "1.0650000000000002`"}]],
        Annotation[#, -1.0650000000000002`, "Tooltip"]& ], {}, {}}}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2., 2.}, {-2., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8278290102675734`*^9, 3.827829059120655*^9, {3.827829133148831*^9, 
   3.827829148282629*^9}, {3.8278291923049583`*^9, 3.82782920335533*^9}, {
   3.8278295583776293`*^9, 3.827829580894945*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"5a4ab01a-a4b0-4ae5-8785-e1ce54c5c277"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"ReIm", "@", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]c3", "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "[", 
      RowBox[{"\[Theta]", "-", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]], "\[ImaginaryI]"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827827433073936*^9, 3.827827593075013*^9}, {
  3.827827669020629*^9, 3.827827669100649*^9}, {3.8278287932107143`*^9, 
  3.827828793712846*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"69a93418-6008-468c-b9bf-eb51609b9866"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtVHk0Ve/XFyWZyZS+Eg0URYnCvecRQlKSzJWiRIqkKEmGpIQGQwOhZEoy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       "]], LineBox[CompressedData["
1:eJw923c81V/8OHCkISMrKxqSyshM1r2vRJSMpGQXMkOoJLuUJGRXqCgKHxlZ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       "]], 
      LineBox[CompressedData["
1:eJwtVnk4Ve/3VYqMlSRSlAZUGoXKPasQdRUlmTJHFJLSnAyfNKoUTZR5iBAS
Ms+XUlRCaZCokOGce89RlPs73+f5nX/Os5599t5rr7Xf9znzXX0t3CeKiIi4
ThAR+d/bRrJl9NbEYYj8/yMzJfD9/oUk8iyW5NpMWKx/d83Emz2LSSzczDO7
1qKrv9AplOuiSSLsyZn0m9u26q/Pv1Jss5zEvqCwPPOhA/r73O4+MNEj8Sz4
Bm/is4f65HVlq+r1JNzt/fpyNxTonymOkQWHhP6PsTVPg2r1p/yYzysCiW0v
mP+o6Lf6EXLJgToGJKofKD6rifuqr0Jo6OUakZjxIrGncdOQfvr+R8NaJiTO
EDxTW+sx/bW3lqelbSVRaugeqRwtzqmoyHFZtI3E3NQ1at2q8hzTX9qz481I
7I7xnnyOmsdpnVX4Zs5OEhgw17ulvYzjarjhyt1dJGYqarpdWqPLGThYZihv
RULj+rgMvhhwTkRt+nvdhkRPVniAjaMZZ1JdTZ7UHhLXPt+X36Vlw7lOmvhc
cCBxyq0iTE5mL2f23BeLRJ1JjI5ryD175sNJ3mL2+awriQOpI/XeI8c4K/1f
3x51I/FwkcnTgYhgTkmspfkxD5ZP9bmUPWmXOSYv2sSp/SQiP924ZSEZyXnD
2FX4eJNI0ntG/Pr0gOOo9vlE70ESSha7xrKmp3B6t7uscvcj4balvO7SsmyO
/8nu3s4j7LwZz90bzxVwhEkeCfbHSBTYn/a4M1LBudzcZ9d+goRnxyxX0W31
HIW/PjMsT7N+RwyFfDF6zYlXJ180BZBoqzYT93Rq5yzb5X/ONIhEtoSUn6v8
V07h2RF9Xgjb/09t2fW6HxzD9FO0QSiJzdLOEr6Hhjmv3v3LLLtAolP8o7vB
bYZjOyF43/rLJHTlp3t+ah3ndC+bpJofRmKsvn5B+a9JxCGbC22rrrN48qjr
4DppYuw/yfDMGyR8Q96ucxmQI84/vrpFM5LNjxEj3DhKhFzHtAnJt0lMmy7C
dS+ZRzwQi3w27x6JjSuyUzRmLCY0Vs86fD+ahNfAs03VzDLiiUPUEsUYEk0H
iuoP/lhNEJfmfouII5EZKioddlWPeJ4XFz01kcQ/0ecf+opB7O5cYHklmYRJ
52NPgacR0SmVKi3+kETNdam6lPlcwlt3SW1IOgm+eIPVxNQdxIhrZsB4BolV
GQ5/5s3fTYRcW6lz6jGJEjvD3IQcO0Km6MkgnUNixaYn6o7PnYm7PTqpfnkk
QpQGLcenuBMLphc5DeSTuH55mr0MDhBZ+hzF/c9IZDQwp2F+iFjnWdHcXUzi
qMuroAmr/ImaCMNLzmUkuCc1ny/6cYLYUV636WMFib9eLjIl984SHX1bR62r
SVw99vBvWnEIEflAsFGijvXvm0thm/4FYtuO2AtF9SS0B3ZfOfk0jJgkyn3l
9YKEwngbd1L6DaLkqUB+7it2/umao2tSbxH+nrF7XjWTiBjz8Pf2iyKWKXMT
At+SMC7X27dJIY7ofin4ubKVPb8Ri9rqgxKJ+0GxK7raSfinL3R6cT2VsFzD
PRbRwertqsSVdcwgpL8LSow+k9jl/2v/30k5RM3dWFGmk8S3mPI5Y3Z5xBlT
Ljf1GwnvtCT4GhUS2uOCcJvvJAz2bPq3uq2E+JUd2ybRS8LaTbW3e2YlkbSX
q1LcT8JUWy6saXkNYa9Au3kPknDshCCxlkfIN8Q+mkuSaF9ydaFb/wui8TSX
esVnzxN+dh2zbSbOLaf1ghgSgrHF5HXFt4T+19jAVX9IBIyWyQQTrYQgglvX
NUbCxrMggWl7T2QY09KR4yTIH19TP1CfCLc/sbs2T6CwlTZUXGv+lZibwY1i
RCmkGp+vTKa/Ea2OdGeqGAXd758t39DfiWvT49RtJSio2XLX3rPtI4xruAcl
pSnkOKg0PF46SIwfo/OKZSm4xtuptm0giXzNuDHv6RQMZW/lyiTziYMfuQYq
8hTm7q401rdhiMXX6YtNChQ8Umbkpdj/IT5vimsKUmLjjGyvUtFf4raAq7B6
DgUt3pavJ/RFYJZK239ToXAmxMFj6s6JELOLS4ycTwFy439uxU5CmbRp3+aF
FJSe14/O1xLHsXJ65chiCj3LLDyUhRJYfjju+ENNChM6Uw9CWQbfF5qW2S6j
cDwr/+hrw2mIbaMnSa2goP4hwclukRxsLseZlqyiMO6tLha3Vh7TOKY3fbQp
dJ+uWah7QgH1Q3S7ii6F/5yv3+keVkRQQpxq8zoKq21eb4hJVIbebtN9wfoU
ZmmWPLsSqYJhcSZjNShY/SKjRLvnwdnHdP0tIwqKl8zML55bCMV5TJCxCQWb
3Yskl4QvRvObON7IVgp7U9Pj6us0cDHUVDZtG4W0tntlckuXYqMeY2lnTkHy
VJrR63It/O6Li5ayoHAyjY7hG65E9gPTrhJLCoUbq7s0qldhvmi8r6odhcP+
MxS3K63Fh6em+c32FLLi/D1O8nVw05P5G+zE8re/6cEd0gNXOd5wjSuLF6+h
AmQ3YOIr08vdbhSyxTOpTxYcFAUxzbc8KJReGZi3sQw4vCZ+lskBCoP/7D8Y
aG5C110mKc2XAk+Qk1c8bgixmCotrcMUvr6vDyQPbcbSxGv52f6s3zHdcs6/
jeGfubi+4CQF/75yz+1cLu7lUjs2nGH7z82KuaCwDWUFZe/LzlL4lrNOw29s
O8SrrPpr/6PwRjna/qjETizjqflvPU/hjuKRlpQFFtjROPi38SIF601JaRO3
7UJU63nZlqsUHh/zyVNs2I2yDos71uEUmONhTTUq1vjWqTKv4ybbT7Km/ew5
Gyzrz1/VdYdCZZECKR6yBzuGQ4rcoyjsux+R93K2A47SZoa99ykk5/WEX6t1
RJnwu+VwPIWBxpSbJzRd8G3Sk09HkigYTN+xabOyK6ZIBu4bSaEg3PZsgvis
vdgpP+vE+CMKTQeN8p203HFM6ZtISBaFyQ5avw9t2YcolceXJudQ6LoUxvM6
6IFuDZNo6Xx2P/WOGct+3I9jnONlsysoBFjbDp0w8kWUgaFJTBWFPYbmz5Id
D6HcZGrz/Fr2fErZvfKa74cpFqlfNZ5T6PVKmny66DCi97VN0m2hIDdd1DyY
cwwVXolXi1oplIvbvHu84ji6D/kqEO8prNrv6CmmeQLLT4trbP5MYecrr97Q
VadQcV3XdNdPCho3185UvX8W3ZGiLa19FL6fiVvxrSEQElFN9nYDFOZEVt4v
DAyCRZLHQReKgm3ugmaFymD0FN654fuXwpcP05/0HDkHybK9s/nj7H6uS5ev
WRKK5dUrEo9N4KPUXWxueU8oTrzk5QWI8VF7xO2ViucFSHaNtF2ZxseUnfsD
6ZjLOB+nXzJxBh/SxuoLvx2+golOwXEnZ/JhMZ6h+IUbhtEOyf0es/mIKtot
FBO/hr53c0cNFvJxxuO21/T2cDQ0GM4Z1eVj6qfbv7d0RcLo4kURv/V8mB1d
T4V730KF8cvuH/p8eOa9DHjz+xYKq60y323io0COEtObdQcPS/cTOaZ8GJ/X
+bje6x4u5lx39nTiQ2Ksp2jcOwaTDrUYfXHhQ1f31nHzmbEIWq6kaeXGh8cQ
e2LKY3HiUQJpuJ+PvB0vBreFxcEz+WmI6hE+xvYfGAkeiofJvY6k1vN8kH8v
vUFHEsSC1XuNsvhINTqosGbVIzyui9hDZvPxNMDitG7SI9hIi7x68ISPOVVp
12pnZSD9TnsuU8iHcP21eC+RTGzPunTmYTUfTe0+i2zbshDZ0T9V+j3bPyB3
pMo0B/N1snXeigpQsX91rMy8p3h+ek5aoJgAjr7J8ZEOT3G48qLyMgkBCvyH
bRSin6Jmm4tIqKwA8xrnXJ6gkA/PvXLPdZQEyJARi+dIFSAr3N8harkAm3xc
MyLJQuj3651zsRXgI904xyC+BBb/1el17hGAa/zCKKe1BB7KlgOOjgKsOhtW
0i9Vipumvlb2ewUo2VvgWHa0FD8eJWtY+wigqve7s9S4DDe95V5uCxYg+PMo
ufNTOX4O9M/US2O/L3PsvONVifHQk8/zHwlwdfqcE8tCKjFDRTxwbZYAnyes
9Yq6WwnCTO3n6icCHHohdmRCbSUismyKtEoF2BeZ1EsrV4HwrXVc8JrFmrSo
WVUVIoZjUmX/CPAlu3ZZw1A1Wqda9lWNCRCqw/XPnFgDxRUSWsfHBfBQi3vs
NLMG932O5H4RpZGf7PxLa30NUvpMSrNlaUgLlHf6BdegsHv4jcVCGr1WMzTu
itViVDRlprg6DdWnu77YK9RCf8Eem2JNGpJJhHBoUS0qXWo/LVhBg1ALfhls
VIvnn+/9FKyj4SEZCqvAWnxsNxi/bU7jlGX1lY7+Wqj8HtloakHDe/iPW8Tv
WjjPyvxPaEkjwEH3ivLkOvTsniXhaUdjkbeE04O5dRh80z9jnTsNJzqzyGtb
HVZScVYDHjRkKxKupFvX4fB0q3vxB2h8PjM8odi1DiPmFSqSh2gYiA1F7TxR
B5GXkZodp2jsbtrcZBdfB4NfW72vB9B4O0dWYdmjOpyTEmYZBrHz9v642pxX
Bwnufu2MUBq2zWe/RfDqIMfjICCcRm2OpKRkfx0sv1PBqyJo+DilFJ7i1+H2
5Ic1PbdoiEYc2VYxVgdlIzmuWTSNY6HnxF9I8bCw8rulagoN7cueqj2aPJTd
k+fXPaRx7uULp66VPFgfNrhx8BGrB3H5XYEuD5cXxLwszaahHpNi9MuIh+HQ
3cb2xTRclp84FezAxh3/6xYto/FHKjDDeC8PC3RzQh5V0Hj9a05XjycPVj+l
y0draVQNVRk+OcJDKbdG914zjfDGRPvwC2x8AfVu41sag62Vi5aFsfXHVP1/
vqOxwXLDq8Rwlm/m6WzdDhrLmdeZ6vdYvqFpZl8+0ZBSOOmg/YDl69j263wn
jemmlz/NjWf5TF2j2dpDo9ClZ+PFh2z+T2dewE8ae77seiCRwfavuOa+qJ/G
xtJDJZ6P2X5+ffH+wzSUzh1fW/mUzecqbpzDp2H+7vWU4kJ2ngXGn6tpGoLG
/BsRxSzflvjZM8ZY/Rn5gq8VbH5GU2HRPxo/cya8tK7m4VLoPytXEQbff++5
klnLg5rjUlpClMHO5JfLv/F4KNGxjciZzCDqLsP/3cDWm3phle0UBnTjgVlD
L3gY+pHXJCLFQNkv+13tSzb/3jTpHdMYJBefkFd4zeb7Eekjcgz6LXNlwt/w
sJvrvSV2JgOqRj2i/y0Pg2pR340VGajtEnZqvOPh4hjv3OBsBm//Ga/Z0srW
a6HVbs9lMP6Jqt3axtbLWFDJmccgP7KjRaud5RO606lHjcHSqpJoAYuHHAL/
hS1ioHp+jVXMe7aeTma0tgaDXIlSLP3A1pvase7jEgZmck8jollc8mNK+39a
DBIfWF4dYrFVhc6xpSsZXDqf7aHewep1103+7WoGKasLHQxZfMnvZu6ptQye
btFO/x9W41bsUNNjsMu39oIGi0vUBgcb1jPQlP+2kvpfvTHlq34cBjYbPnyJ
Y/HQ261LlTYyELFufKXN4osZxxsqDBjUL87SzWL5qoUme3huZrA51thShsUl
Dm8nT9vCzvNey9GCnW+3zoSkAi6DFvHGawGsHoOyKwyctjMYOW6jep3V6+IP
+06xHQw6Itu3XGD1vCaXURFkwWB+99zgUy08RHLG4kYtGciGJgitWf2jPLnB
/tZsvGElpcr6Exdxz2XQlvX37oHzb5p5SCn7ucnTnsHVjvpe3yYeMnp11boc
WT++Rm39zfpdiNaud3sZ5Kyd9OT5c3bfDyyqNt/HYBHHXWEmuy81t/wTGzwZ
TDzcqGnK7lNzv5xbqQ+Dd68c5E6z+9d7x7wn6TgDk7CAksEiVu+qmFqVUwz7
P6h9JJrdZ2ZgIPnuGQZxkll6a/N5mGgUti8smI07vI5emcPD7OH6H0euMHCX
PO9lmsLDPGXF+oGrDMoP7TJwT+RhsbHHQ49wBoH6xad84nhYfX/y/j23GLy2
mJW/NYoH7haDPoNYVj/7mS1rr/Kw48iN5yXxDIqnaOjwLrH+xXSm6yQxmJAw
f+OW8zy4Cs56LUljMKVBuV8pkIfTccW/pj9h92+c+SX0ZfX5rT3UWcdAKdjO
77cZD7kLzjXZNTDwKfMIv81l9TJ7+7jlBYOVHTkli41ZfZL8DtU3M5jVMLlp
LoeHjzuyyMcfGPx9pv7ywBIeZNLUBWcHGez5dEMudiIPG/fEuC4n2Xl/aQ/8
+8ve3zIzX3/iM9iy8zNtNlKHdr+JWfp/GLST+uvr2fs2af0nj1HREei/eTN3
Tksd9BtvdhxVGkFjzccW74Q6eA/9q/I2GsFXqVGzcp06NK5tuWEXNQJn13kH
szbXwnu9t8HH+yOY8/tG+EaiFlKYxHeIHcG6r2HClzq1rH7ali5JI8gyN1Lo
UK9FvV2kgmfWCDaWmOytkKhFTaBl9NGqEbxoONxS31iDkoaWpPC+EWz/reWz
a0cNMhzeFdSt/428rlzpnh3VcO6YVCLR/hsmSdb7R60rYbZQgZsd8gf1js+P
Lr9bBocpZ5x/zB9F1MiTHItZxUguqBYJeTWK+xLN1UE5BZCd6KyZ6TuGp/br
yumePJgmLFn5WOYvxPZpVV0MyEWVTFuF/LO/+BZaek5KNxt28u3vJW3/4UBM
2AaVsgws/V50xk1sHMLqYp+pJmlolmn8F5k9jqirOz4OW6XgdvMqcStzIUYe
SJhdESRicWpvlqKFEI8Nipcm9CUiPyDeqsNSiBUjfl/LOhPRumR6irOdENtc
q2olXiZCIXTYyMtdCLegjVN6khNxZ93jkKDTQkydNmNFlk0i7iYsG09PFYJO
N9vlV5UAjZPdyT7pQhiHLZis/ywBheb3t6/MFEK9Q2W2dHYC2v9KPXiaK8Ty
pItOJQ8SoGTdv6GiVAjxw6mM/ckEREmln3z3Vgj78347o1clYEmXy/y7rUIY
lNreLtJIQFGhUoPdeyHufPQR/6KagA/ulxQ7Pwth7ZvmrCubgNkVngV9vULo
p7beWNQfj/Tb85wyfwnhsuf4B5+ueKz3aRc7NCREr/t97eL38bCbvcWKFghx
ftvWae718egbFv4rGBHi+dlNVyrL43GKV5B8alSIqzkxkgsK4iEZ47ud80+I
ppMqVy5lxSPaX50WCoX4HBkkQSfH4/8AsNU6Pg==
       "]]},
     Annotation[#, "Charting`Private`Tag$2170159#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtVHk0Vd/flhQZEpnSZAiFSkTFvWcLGYtSmQlJ4ktJIUkqIpGpSJmSIZGx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       "]], LineBox[CompressedData["
1:eJw9e3k4VV/YdobqVyEaFKWQeZ5ShmWFomSoNCBKhsxNJCQzR+Ypc0WDJJln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       "]], LineBox[CompressedData["
1:eJwtlHk4Ve33xg1J5kJlKGODCoVCRatQipIkSUIy9ZZkSCXKWCrzkClTGTKT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       "]]},
     Annotation[#, "Charting`Private`Tag$2170159#2"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-0.3228177517788801, 0.37275861311116876`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.82782747204078*^9, 3.82782749782673*^9}, {
   3.827827528569284*^9, 3.827827593619734*^9}, 3.8278276695650473`*^9, 
   3.827828794081675*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"84af0ed6-daab-4ebd-8ea9-ddc7be3c2d84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalF]c3", "[", 
      RowBox[{"1.2", ",", "1", ",", "1"}], "]"}], "[", "\[Theta]", "]"}], "-", 
    RowBox[{"11", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["0.18", "2"], "+", 
        SuperscriptBox["\[Theta]", "2"]}], ")"}], 
      RowBox[{"1", "+", "0.085"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{"2", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "None"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "\[Theta]", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Re", "[", "\[Theta]", "]"}], "2"], ">", 
         SuperscriptBox["1.2", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", "\[Theta]", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Im", "[", "\[Theta]", "]"}], "2"], ">", 
         SuperscriptBox["0.18", "2"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827828818722025*^9, 3.8278288856106653`*^9}, {
  3.8278289230197887`*^9, 3.827829054653524*^9}, {3.8278291251917458`*^9, 
  3.827829143599184*^9}, {3.8278291856561947`*^9, 3.827829198776041*^9}, {
  3.8278292401529016`*^9, 3.8278292515988283`*^9}, {3.827829480262107*^9, 
  3.827829482349224*^9}, {3.827829807643449*^9, 3.827829976870781*^9}, {
  3.827830061416123*^9, 3.827830110880892*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"146039f5-3d9d-4db6-86ad-d58679665956"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJzN3T3odmtW3/FDiBIGQYspEgsHwUYt0gwWefG+VRBtLLSZQlR8gSEoglUS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    "], {{
      {Opacity[1.], Texture[
        GraphicsBox[
         TagBox[
          RasterBox[CompressedData["
1:eJzEvXeUVNXWt/vee8c4JlDgBFM1QVFQMnTTTc45ieSMIDkoQYIgQUFQQARR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           "], {{0, 288.}, {288., 0}}, {
           0, 255}, ColorFunction -> RGBColor], 
          BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
           Selectable -> False], DefaultBaseStyle -> "ImageGraphics", 
         ImageSizeRaw -> {288., 288.}, PlotRange -> {{0, 288.}, {0, 288.}}]], 
       EdgeForm[None], GraphicsGroupBox[
        TagBox[{PolygonBox[CompressedData["
1:eJw1nXfc1/P3/6/3uN7LiMxs2URWohRSJFSkjFDKSCRCVHbILrLL3kSRlYyQ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           "]], 
          PolygonBox[{{2593, 2603, 2505, 1261, 1260}, {2561, 2650, 2501, 1175,
            1125}, {2603, 2661, 1210, 1211, 2505}, {2663, 2662, 2534, 1240, 
           1241}, {2650, 2626, 1126, 1176, 2501}, {2628, 2584, 2504, 1326, 
           1376}, {2662, 2594, 1291, 1290, 2534}, {2584, 2562, 1375, 1325, 
           2504}}]},
         Annotation[#, 
          "Charting`Private`Tag$2173833#1"]& ]]}, {}, {}, {}, {}}, {{
       LineBox[{2, 1, 51, 101, 151, 201, 251, 301, 351, 401, 451, 501, 551, 
        601, 651, 701, 751, 801, 851, 901, 951, 1001, 1051, 1101, 1151, 1201, 
        2652}], LineBox[{2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
        17, 18, 19, 20, 21, 22, 23, 24, 25, 2536}], LineBox[{27, 26, 2604}], 
       LineBox[{27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
        42, 43, 44, 45, 46, 47, 48, 49, 50, 100, 150, 200, 250, 300, 350, 400,
         450, 500, 550, 600, 650, 700, 750, 800, 850, 900, 950, 1000, 1050, 
        1100, 1150, 1200, 1250, 2538}], 
       LineBox[{2537, 1251, 1301, 1351, 1401, 1451, 1501, 1551, 1601, 1651, 
        1701, 1751, 1801, 1851, 1901, 1951, 2001, 2051, 2101, 2151, 2201, 
        2251, 2301, 2351, 2401, 2451, 2452, 2453, 2454, 2455, 2456, 2457, 
        2458, 2459, 2460, 2461, 2462, 2463, 2464, 2465, 2466, 2467, 2468, 
        2469, 2470, 2471, 2472, 2473, 2474, 2475, 2651}], 
       LineBox[{1350, 1300, 2627}], 
       LineBox[{1350, 1400, 1450, 1500, 1550, 1600, 1650, 1700, 1750, 1800, 
        1850, 1900, 1950, 2000, 2050, 2100, 2150, 2200, 2250, 2300, 2350, 
        2400, 2450, 2500, 2499, 2498, 2497, 2496, 2495, 2494, 2493, 2492, 
        2491, 2490, 2489, 2488, 2487, 2486, 2485, 2484, 2483, 2482, 2481, 
        2480, 2479, 2478, 2477, 2476, 2539}]}, {}, {}, {}}},
    VertexTextureCoordinates->CompressedData["
1:eJzN3UGobNlVgOGLIEhQhNAiOglCJjoRNEhASIxxkokDM1BQVJSACBJwEEQQ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     "]], {}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  ImagePadding->All,
  Method->{
   "GridLinesInFront" -> True, "ScalingFunctions" -> None, 
    "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8278290102675734`*^9, 3.827829059120655*^9, {3.827829133148831*^9, 
   3.827829148282629*^9}, {3.8278291923049583`*^9, 3.82782920335533*^9}, 
   3.8278292588144836`*^9, 3.827829482689269*^9, 3.82782982853749*^9, {
   3.8278298683080072`*^9, 3.827829977496643*^9}, {3.827830061792889*^9, 
   3.827830111286051*^9}},
 CellLabel->
  "Out[191]=",ExpressionUUID->"718a8e27-d39b-4c2d-9cc0-1b2fefba1f89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Theta]c", "2"], "-", 
      SuperscriptBox["\[Theta]", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "7"}], "/", "3"}]], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "\[Theta]c", ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8278315812120657`*^9, 3.827831598099695*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"97973954-954b-4d8c-979a-fa0e01edfc92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
     RowBox[{"7", "/", "3"}]], 
    RowBox[{"4", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], " ", "\[Theta]c"}], 
         ")"}]}], ")"}], 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"7", "/", "3"}]]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"7", "/", "3"}]]}], 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", "\[Theta]c", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], " ", 
            "\[Theta]c"}], ")"}]}], ")"}], 
        RowBox[{"7", "/", "3"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"4", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"7", "/", "3"}]]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["\[Theta]c", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], " ", "\[Theta]c"}], 
         ")"}]}], ")"}], 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", "\[Theta]c"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[Theta]", "-", "\[Theta]c"}], "]"}], 
     RowBox[{"4", "/", "3"}]],
    SeriesData[$CellContext`\[Theta], $CellContext`\[Theta]c, {}, -7, 4, 3],
    Editable->False]}],
  SeriesData[$CellContext`\[Theta], $CellContext`\[Theta]c, {
   Rational[1, 4] 
    2^Rational[-1, 3] ($CellContext`\[Theta] - $CellContext`\[Theta]c)^
     Rational[7, 
       3] (-($CellContext`\[Theta] - $CellContext`\[Theta]c) $CellContext`\
\[Theta]c)^Rational[-7, 3], 0, 0, Rational[-7, 24] 
    2^Rational[-1, 3] ($CellContext`\[Theta] - $CellContext`\[Theta]c)^
     Rational[7, 
       3] $CellContext`\[Theta]c^(-1) (-($CellContext`\[Theta] - \
$CellContext`\[Theta]c) $CellContext`\[Theta]c)^Rational[-7, 3], 0, 0, 
    Rational[35, 144] 
    2^Rational[-1, 3] ($CellContext`\[Theta] - $CellContext`\[Theta]c)^
     Rational[7, 
       3] $CellContext`\[Theta]c^(-2) (-($CellContext`\[Theta] - \
$CellContext`\[Theta]c) $CellContext`\[Theta]c)^Rational[-7, 3]}, -7, 4, 3],
  Editable->False]], "Output",
 CellChangeTimes->{3.827831598311305*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"096c6dce-489e-46a4-9e05-19a17f9a5133"]
}, Open  ]]
},
WindowSize->{955.5, 528.},
WindowMargins->{{Automatic, 2.25}, {2.25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c08a3e4e-4726-4b51-96f5-38c9f0dc1f4a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2253, 59, 59, "Input",ExpressionUUID->"c0a33ae3-38dd-4996-a6db-1046c247f003"],
Cell[2836, 83, 2912, 68, 242, "Output",ExpressionUUID->"214b4f47-73c2-4169-9a4d-ef2b4e5fb5f4"]
}, Open  ]],
Cell[5763, 154, 336, 7, 24, "Input",ExpressionUUID->"92b6b8b4-4b9d-4606-b12e-d1503be8044a"],
Cell[CellGroupData[{
Cell[6124, 165, 4367, 113, 128, "Input",ExpressionUUID->"4b23646d-66a7-4f99-9cd1-77b8bfb048e6"],
Cell[10494, 280, 4128, 95, 242, "Output",ExpressionUUID->"d190cc8e-c3ee-4623-b28c-c47d1a8228bc"]
}, Open  ]],
Cell[14637, 378, 388, 8, 24, "Input",ExpressionUUID->"2a30392f-4cec-4410-b883-5f9d8fbb9b77"],
Cell[CellGroupData[{
Cell[15050, 390, 6301, 168, 178, "Input",ExpressionUUID->"3cdeb246-19f3-4cd6-9c3a-ace23d2eb4e6"],
Cell[21354, 560, 5113, 116, 243, "Output",ExpressionUUID->"55ead135-59f9-442d-ac33-7c08fd310e39"]
}, Open  ]],
Cell[26482, 679, 439, 9, 24, "Input",ExpressionUUID->"080e0724-5e26-45b1-a939-86c8b13b3107"],
Cell[CellGroupData[{
Cell[26946, 692, 11790, 327, 394, "Input",ExpressionUUID->"286de95f-e12b-4640-9016-25c81cee6ada"],
Cell[38739, 1021, 13390, 272, 241, "Output",ExpressionUUID->"db8055d2-fbcd-4066-a806-99ab1f7161ec"]
}, Open  ]],
Cell[52144, 1296, 478, 9, 24, "Input",ExpressionUUID->"121d3bcb-c71c-4ec8-a01e-74607255b0b3"],
Cell[52625, 1307, 2989, 88, 105, "Input",ExpressionUUID->"9f090f7e-7e79-45c0-9494-a106e69278bd"],
Cell[55617, 1397, 851, 27, 24, "Input",ExpressionUUID->"0656a984-2665-4821-a057-7cc45a6f7f5d"],
Cell[CellGroupData[{
Cell[56493, 1428, 841, 22, 24, "Input",ExpressionUUID->"91c7d63a-9e48-4594-9dc8-9fb993246fd1"],
Cell[57337, 1452, 26678, 463, 179, "Output",ExpressionUUID->"3e4bf6b9-c5d6-4015-ae0b-bca493ce1b14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84052, 1920, 1115, 29, 24, "Input",ExpressionUUID->"0466bd7a-1e6f-4e14-9bd6-ee3768a77e31"],
Cell[85170, 1951, 83431, 1384, 283, "Output",ExpressionUUID->"c1bd7de4-9573-4cdd-b54d-0392f12b9516"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168638, 3340, 1249, 32, 41, "Input",ExpressionUUID->"81f1e5fa-e6c5-4a58-a1fc-b5420cb084e0"],
Cell[169890, 3374, 203431, 3459, 283, "Output",ExpressionUUID->"5a4ab01a-a4b0-4ae5-8785-e1ce54c5c277"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373358, 6838, 832, 21, 24, "Input",ExpressionUUID->"69a93418-6008-468c-b9bf-eb51609b9866"],
Cell[374193, 6861, 70501, 1182, 181, "Output",ExpressionUUID->"84af0ed6-daab-4ebd-8ea9-ddc7be3c2d84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444731, 8048, 1894, 49, 41, "Input",ExpressionUUID->"146039f5-3d9d-4db6-86ad-d58679665956"],
Cell[446628, 8099, 122026, 2015, 283, "Output",ExpressionUUID->"718a8e27-d39b-4c2d-9cc0-1b2fefba1f89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568691, 10119, 502, 15, 24, "Input",ExpressionUUID->"97973954-954b-4d8c-979a-fa0e01edfc92"],
Cell[569196, 10136, 3330, 96, 46, "Output",ExpressionUUID->"096c6dce-489e-46a4-9e05-19a17f9a5133"]
}, Open  ]]
}
]
*)


